Interpreting DeepStack-Style Vision-Language Models: Do Input or Deeper-Layer Visual Tokens Drive Answers?

DeepStack-style vision-language models inject visual tokens at the language-model input (main entry) and deeper decoder layers (later entries), yet same-image visual question-answering accuracy cannot reveal how trained models divide work between them. We therefore feed main and later mismatched versions of one image, differing in an object's attribute (e.g., color), visual quality (undegraded versus desaturated, blurred, or downsampled), or both. Under a single-object color conflict on photographs, original DeepStack follows the later entries, whereas Qwen3-VL-8B and 32B follow main. When main receives a desaturated synthetic image while later keeps an undegraded recolored object, later shifts the log-probability margin between the two colors more strongly than with undegraded main across all four tested models (including Granite Vision). Whether later can also recover lost accuracy, however, depends sharply on the model: when blur at both entries costs both Qwen models 50 percentage points on a synthetic visual task, keeping later undegraded recovers 48 points in Qwen3-VL-32B but only 8 in Qwen3-VL-8B. Unlike conflict dominance, these recovery patterns identify which entry each model can zero out with little GQA attribute loss. Although DeepStack follows later under conflict, either entry suffices on GQA attributes (at most 3.45 points lost when zeroed), letting split inference (transmitting compressed visual features) send only main at higher precision and cut bytes by 49% at comparable accuracy versus compressing all entries. Thus, an entry's role cannot be inferred from the architecture or same-image accuracy, and must be diagnosed per checkpoint before pruning or compressing features.

==> anc/supplementary_data/README.md <==
# Supplementary data

Complete estimates for the two quality experiments (Appendices F and G of the supplementary PDF) and for removing and coding entry features (Appendix H). For the two quality experiments, every value is the unrounded estimate from the same analysis that produced the paper's tables, and nothing is re-estimated; the tables in the PDF show only the estimates that the main paper cites. The coding files are recomputed from the per-question observations, as described in their section below.

## Common conventions

- **Models.** `qwen8b` Qwen3-VL-8B-Instruct, `qwen32b` Qwen3-VL-32B-Instruct, `ibm4b` Granite Vision 4.1-4B, `deepstack7b` DeepStack-L-Vicuna-7B.
- **Identifiers.** `model` names the model as above. `task` is `color`, `stripe_orientation`, `relative_position` or `text_reading` for synthetic scenes, `natural_scene_color` for photographs, and `gqa_attribute`, `gqa_spatial` or `docvqa_document_qa` for benchmarks. Count columns (`n`, `n_r`, `n_i_quality`, `n_templates`, `n_clusters`) give the number of complete templates, photographs, images or documents behind an estimate.
- **Cells.** `cc`, `cd`, `dc`, `dd` give main quality first and later quality second (C clean, D degraded).
- **Recovery.** `g_d = dc - dd` is later recovery with degraded main; `i_rec = g_d - (cc - cd)` compares it with the gain under clean main; `joint_loss = cc - dd`.
- **Conflict.** `target_effect` and `control_effect` are directed effects toward source b on the edited-object and unchanged-object queries; `selectivity_r` is their paired difference R; `i_quality = R(degraded main) - R(normal main)`, with the later features fixed.
- **Kinds.** `generation` values are accuracies or directed answer-frequency changes; `score` values are candidate log odds summed over the candidate tokens.
- **Readouts.** Direct answers and numeric labels in identity or cyclic option order (`direct`, `identity`, `cyclic` in fixed-contrast files; `direct/none`, `label/identity`, `label/cyclic` in calibrated files).
- **Intervals.** `*_ci_low` and `*_ci_high` are descriptive, unadjusted 95% intervals: Student-t over templates or photographs for synthetic and photo panels, normal and clustered by image or document for benchmarks. An empty interval beside a mean means a zero standard error (flagged explicitly as `*_se_zero` in fixed-contrast files); an empty mean means the estimate is not defined for that row.

## Fixed-contrast experiment (Appendix F)

Main is degraded to contrast 0.12 for synthetic tasks (32 templates) and photographs (64 images); benchmarks use Gaussian blur of radius 2.0.

| File | Rows | Content |
|---|---:|---|
| `fixed_contrast_recovery.csv` | 120 | Four-cell accuracy (invalid answers incorrect), `g_d` and `i_rec` for every model, task, kind and readout. `material` is `synthetic` or `natural`. |
| `fixed_contrast_conflict.csv` | 120 | Target, control, R and `i_quality` with degraded main; `n_r` counts complete units. |
| `fixed_contrast_granite_marginal.csv` | 24 | Granite entry-21 marginal given fixed entries 15 and 18: target and control effects, `marginal` (target minus control), and `native_accuracy` from the fixed-contrast panel. |
| `fixed_contrast_format_pairs.csv` | 24 | Within-template differences between readouts for synthetic-color recovery (`later_recovery`) and its interaction (`recovery_quality_interaction`): `contrast` names the readout pair (for example `cyclic-direct`), `difference` is the paired difference, and `invalid_policy` is `accuracy_invalid_as_incorrect` (invalid answers count as incorrect). |
| `fixed_contrast_benchmarks.csv` | 108 | GQA attribute, GQA spatial and DocVQA four cells, `g_d` and `i_rec` for every metric and invalid-answer policy; `primary_metric` marks strict GQA matching and organizer ANLS. |

## Calibrated experiment (Appendix G)

Three degradation levels per task, chosen on separate calibration units (`level` names the family and setting, `level_value` the setting); evaluation uses 32 new templates per synthetic task, 192 GQA images per question group and 192 DocVQA documents. `in_shared_grid` is false for the four model-specific levels run outside the shared grid. Level codes: `desat-c<x>` keeps a fraction x of chroma with luminance unchanged (color); `blurrel-period<x>` and `blurrel-dotsep<x>` apply Gaussian blur with sigma x relative to the stripe period (stripes) or the dot separation (relative position); `lowres-font<x>` reduces resolution to an equivalent font size of x (text); `lowres-long<x>` reduces resolution to a long side of x pixels (GQA images and DocVQA pages).

| File | Rows | Content |
|---|---:|---|
| `calibrated_synthetic_recovery.csv` | 300 | Four cells, `joint_loss`, `g_d` and `i_rec` for every model, task, readout, kind and level; `n_templates` counts templates. |
| `calibrated_synthetic_conflict.csv` | 396 | `main_state` is `reference` (normal main) or `label` (degraded main at `level`); target, control and R effects, and `i_quality` with its template count. |
| `calibrated_benchmarks.csv` | 342 | GQA and DocVQA cells and contrasts for every metric (`gqa_exact`, `gqa_case_punct_normalized`, `gqa_lower_strip_sensitivity`, `docvqa_anls_organizer_framework`, `docvqa_anls_strict_paper_cutoff`, `docvqa_exact_lower_strip`) and policy (`invalid_as_zero`, `valid_cells_only`, `score_returned_strings`); `n_clusters` counts images or documents. |
| `calibrated_capability_levels.csv` | 25 | For each model and task, the calibration level whose retained ability `retained_ability_r` is nearest 0.5. |

## Removing and coding entry features (Appendix H)

Accuracy when an entry's features are replaced, and accuracy against NNCodec bytes when the features are quantized and coded, for the models and tasks of Appendix H. Unlike the quality files above, these estimates are recomputed from the per-question observations with the protocol's paired bootstrap: 95% percentile intervals over images (GQA) or documents (DocVQA), 4,000 resamples, unit weights drawn once per image set and shared by every estimate on that set. Per-question values are averaged within the image or document first.

- **Values.** Scores, differences, margins and their intervals are in percent or percentage points (accuracy x 100 for GQA, ANLS x 100 for DocVQA), unrounded. `bytes_*` are NNCodec bitstream bytes per image or document (the mean over its questions of the coded size of the image they use); zeroed or mean-replaced entries count 0 bytes; for unchanged entries (`C`) the bytes are the raw BF16 tensor size.
- **Configurations.** `config` uses `main|later`: `C` features unchanged, `Z` all zeros, `M` every position set to the entry's mean feature vector over 48 calibration images (DocVQA: the 56 page images of 48 calibration documents), `q<QP>` coded at that QP (shared QP when both sides carry the same QP), `k0` the scale-normalized setting (later entry i at QP q + d_i), `k+n` / `k-n` n QP units coarser / finer than `k0`. `config_paper` gives the paper notation (for example `-2|n+2`). Larger QP is coarser; four QP steps double the quantization step.
- **Identifiers.** `image_set` is `confirm1000` (1,000 confirmation images, 1,838 questions), `confirm474` (all 474 remaining DocVQA validation documents, 907 questions), `granite468` (Granite's first 468 confirmation images, 866 questions), `granite531` (the 531 remaining confirmation images, unseen by Granite, 970 questions), `granite999` (both), or `development192` (the 192 GQA attribute evaluation images of the calibrated experiment of Appendix G, 349 questions, training pilot only). `task` is `gqa_attribute` or `docvqa` in these files. `n_units` and `n_questions` count the images or documents and the questions behind an estimate; `n_questions` is empty for the matched-bytes rows, which use the same questions as the configurations they compare. `status` is `L` (fixed in the protocol before any confirmation image was scored), `F` (follow-up comparison fixed after the first confirmation results and before the follow-up runs), `P` (post hoc) or `E` (exploratory, other images); `E, P` marks a post hoc comparison in the exploratory training pilot.
- **Not included.** The exploratory runs on an Apple-silicon GPU that Appendix H quotes (DeepStack on GQA spatial questions and DocVQA, and one Granite configuration) are not in these files.

| File | Rows | Content |
|---|---:|---|
| `coding_single_entry.csv` | 98 | Single-entry scores (`estimate` = `score`), paired differences (`difference`, `config_a` minus `config_b`) and the protocol's single-entry predictions (`endpoint_margin`: margin f x gain minus loss, with `tolerated_fraction` f, `loss_over_gain` and `outcome`). |
| `coding_configurations.csv` | 235 | Every configuration of every image set with `family` (`shared`, `scale_normalized`, `later_coarser`, `later_finer`, `main_only`, `single_entry`, or `training_<arm>`), bytes (`bytes_total`, `bytes_main`, `bytes_later`) and score; training rows add `arm` (`base` no fine-tuning; `sft` plain fine-tuning on the full input; `generic`, `role` and `anti` fine-tuning on coded features with the later entries offset from n by a random sign, the role sign or the opposite sign, called anti-role in Appendix H) and `checkpoint` (`long` 500 steps, `short` 150 steps, `none`). |
| `coding_comparisons.csv` | 119 | Paired comparisons `config_a` minus `config_b` with both byte sizes, `bytes_change_pct` (bytes of a relative to b, in percent), both scores and the difference; `group` is `deepstack_pairs`, `granite_pair`, `qwen_main_only`, `role_direction`, `matched_bytes_shared_curve` (post hoc: score minus the shared-QP curve interpolated linearly in log bytes at the same bytes, curve recomputed in each resample; `config_b` names the bracketing shared configurations) or `training` (`arm_a` minus `arm_b` at the same configuration). |


==> anc/supplementary_data/calibrated_benchmarks.csv <==
model,task,level,level_value,in_shared_grid,metric,policy,n_clusters,cc,cd,dc,dd,joint_loss,joint_loss_ci_low,joint_loss_ci_high,g_d,g_d_ci_low,g_d_ci_high,i_rec,i_rec_ci_low,i_rec_ci_high
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.333960991676908,0.2769051512391309,0.33410755806767345,0.27726165986220364,0.05669933181470439,0.027625977535213533,0.08577268609419525,0.05684589820546987,0.02563595621972621,0.08805584019121353,-0.0002099422323072446,-0.029648157776422976,0.029228273311808488
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.333960991676908,0.2769051512391309,0.33410755806767345,0.27726165986220364,0.05669933181470439,0.027625977535213533,0.08577268609419525,0.05684589820546987,0.02563595621972621,0.08805584019121353,-0.0002099422323072446,-0.029648157776422976,0.029228273311808488
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,valid_cells_only,191,0.33944793516236416,0.2794699057637492,0.3401713362464261,0.28157348162219575,0.05787445354016838,0.02809838727612423,0.08765051980421254,0.058597854624230325,0.02689500391274406,0.09030070533571659,-0.00138017477438463,-0.030710415777402793,0.02795006622863353
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.30922140834357464,0.2521655679057975,0.30936797473434013,0.25512624319553695,0.05409516514803772,0.024889068239825972,0.08330126205624946,0.0542417315388032,0.0235776832313139,0.0849057798462925,-0.0028141088989739114,-0.032263400070981184,0.02663518227303336
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.30922140834357464,0.2521655679057975,0.30936797473434013,0.25512624319553695,0.05409516514803772,0.024889068239825972,0.08330126205624946,0.0542417315388032,0.0235776832313139,0.0849057798462925,-0.0028141088989739114,-0.032263400070981184,0.02663518227303336
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,191,0.31457882521472014,0.253291895292545,0.3139933257752219,0.258013272198112,0.05656555301660817,0.026157054082182732,0.08697405195103361,0.0559800535771099,0.02481720201796007,0.08714290513625973,-0.005306876345065259,-0.03520055473485408,0.024586802044723563
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.16927083333333334,0.140625,0.1796875,0.12239583333333333,0.046875,0.020624363736623224,0.07312563626337677,0.057291666666666664,0.02768114235986526,0.08690219097346807,0.028645833333333332,0.0013882812249310962,0.055903385441735565
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.16927083333333334,0.140625,0.1796875,0.12239583333333333,0.046875,0.020624363736623224,0.07312563626337677,0.057291666666666664,0.02768114235986526,0.08690219097346807,0.028645833333333332,0.0013882812249310962,0.055903385441735565
deepstack7b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,valid_cells_only,191,0.17015706806282724,0.14136125654450263,0.1806282722513089,0.12303664921465969,0.04712041884816754,0.020736413682324446,0.07350442401401064,0.05759162303664921,0.027831529551536133,0.0873517165217623,0.028795811518324606,0.0013967676118683096,0.05619485542478091
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.333960991676908,0.23078036657813286,0.32252719986120354,0.20709653824460036,0.12686445343230765,0.09334086514935011,0.1603880417152652,0.11543066161660318,0.07919911621499938,0.15166220701820698,0.012250036517828026,-0.01878351830960603,0.04328359134526208
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.333960991676908,0.23078036657813286,0.32252719986120354,0.20709653824460036,0.12686445343230765,0.09334086514935011,0.1603880417152652,0.11543066161660318,0.07919911621499938,0.15166220701820698,0.012250036517828026,-0.01878351830960603,0.04328359134526208
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,valid_cells_only,191,0.3424963701479719,0.2326430910104791,0.3290393647625517,0.21014416409928413,0.13235220604868778,0.0974116994878913,0.16729271260948425,0.11889520066326757,0.08134901428155464,0.1564413870449805,0.009041921525774769,-0.021656001654306537,0.03973984470585608
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.30922140834357464,0.20473869991146618,0.29908969986120354,0.17454445491126702,0.13467695343230765,0.10043752407652137,0.16891638278809393,0.1245452449499365,0.08813804194147368,0.16095244795839933,0.020062536517828026,-0.011170713793940603,0.05129578682959665
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.30922140834357464,0.20473869991146618,0.29908969986120354,0.17454445491126702,0.13467695343230765,0.10043752407652137,0.16891638278809393,0.1245452449499365,0.08813804194147368,0.16095244795839933,0.020062536517828026,-0.011170713793940603,0.05129578682959665
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,191,0.31762726020032794,0.20777398106283512,0.3054791553384679,0.1774216510102789,0.140205609190049,0.10459510670364386,0.17581611167645417,0.12805750432818905,0.09035713954543598,0.16575786911094212,0.018204225190696234,-0.013071447783976564,0.04947989816536903
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.16927083333333334,0.10677083333333333,0.15885416666666666,0.0859375,0.08333333333333333,0.05408432217280812,0.11258234449385854,0.07291666666666667,0.04311329770713481,0.10272003562619852,0.010416666666666666,-0.014610351165714313,0.03544368449904765
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.16927083333333334,0.10677083333333333,0.15885416666666666,0.0859375,0.08333333333333333,0.05408432217280812,0.11258234449385854,0.07291666666666667,0.04311329770713481,0.10272003562619852,0.010416666666666666,-0.014610351165714313,0.03544368449904765
deepstack7b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,valid_cells_only,191,0.17539267015706805,0.10732984293193717,0.16230366492146597,0.08638743455497382,0.08900523560209424,0.057315034126057304,0.12069543707813117,0.07591623036649214,0.044795162127971244,0.10703729860501304,0.007853403141361256,-0.018854216162852683,0.0345610224455752
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.333960991676908,0.18306977631501142,0.3151260557730107,0.1491538569859382,0.18480713469096982,0.14503438669559374,0.2245798826863459,0.16597219878707253,0.12547923776733738,0.20646515980680769,0.015080983425175963,-0.02057718119476539,0.05073914804511732
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.333960991676908,0.18306977631501142,0.3151260557730107,0.1491538569859382,0.18480713469096982,0.14503438669559374,0.2245798826863459,0.16597219878707253,0.12547923776733738,0.20646515980680769,0.015080983425175963,-0.02057718119476539,0.05073914804511732
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,valid_cells_only,191,0.3423150505949246,0.1876433154081591,0.3227369681124411,0.14993476723193785,0.19238028336298674,0.1507738125650123,0.23398675416096118,0.17280220088050327,0.1305898041881624,0.21501459757284413,0.018130465693737774,-0.018334450315935023,0.05459538170341057
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.30922140834357464,0.16353852631501142,0.2877823057730107,0.1296226069859382,0.17959880135763648,0.13962784382248444,0.2195697588927885,0.15815969878707253,0.11802577290786614,0.19829362466627892,0.012476816758509297,-0.023314238514804166,0.04826787203182276
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.30922140834357464,0.16353852631501142,0.2877823057730107,0.1296226069859382,0.17959880135763648,0.13962784382248444,0.2195697588927885,0.15815969878707253,0.11802577290786614,0.19829362466627892,0.012476816758509297,-0.023314238514804166,0.04826787203182276
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,191,0.3174459406472806,0.16800980755475595,0.2939411565941165,0.13030125937853473,0.1871446812687459,0.1453275648017486,0.22896179773574318,0.1636398972155818,0.1218829349203007,0.20539685951086292,0.014203764123057145,-0.022239429658589823,0.05064695790470411
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.16927083333333334,0.08333333333333333,0.171875,0.078125,0.09114583333333333,0.05773675929507098,0.12455490737159568,0.09375,0.05857292828637452,0.1289270717136255,0.0078125,-0.019723858070037945,0.035348858070037945
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.16927083333333334,0.08333333333333333,0.171875,0.078125,0.09114583333333333,0.05773675929507098,0.12455490737159568,0.09375,0.05857292828637452,0.1289270717136255,0.0078125,-0.019723858070037945,0.035348858070037945
deepstack7b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,valid_cells_only,191,0.17277486910994763,0.08376963350785341,0.17539267015706805,0.07853403141361257,0.09424083769633508,0.059649112290059356,0.12883256310261082,0.0968586387434555,0.06054341216183772,0.13317386532507328,0.007853403141361256,-0.01982738641550555,0.035534192698228065
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.8283174144980431,0.7613402428039122,0.7896095909704953,0.6375291698925221,0.19078824460552107,0.15178789721305375,0.2297885919979884,0.15208042107797326,0.11717567908927044,0.18698516306667606,0.08510324938384235,0.05222442759638073,0.11798207117130396
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.8283174144980431,0.7613402428039122,0.7896095909704953,0.6375291698925221,0.19078824460552107,0.15178789721305375,0.2297885919979884,0.15208042107797326,0.11717567908927044,0.18698516306667606,0.08510324938384235,0.05222442759638073,0.11798207117130396
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.8302705394980431,0.7632933678039122,0.7886330284704953,0.6375291698925221,0.19274136960552107,0.15336936740338203,0.23211337180766012,0.15110385857797326,0.11644882201184817,0.18575889514409835,0.08412668688384235,0.05155344051892479,0.11669993324875991
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.8139944978313765,0.7366006594705788,0.7778908409704953,0.6088833365591887,0.20511116127218773,0.16475898596360772,0.24546333658076774,0.16900750441130657,0.13259025203479397,0.20542475678781918,0.09161366605050902,0.05703404172414138,0.12619329037687665
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.8139944978313765,0.7366006594705788,0.7778908409704953,0.6088833365591887,0.20511116127218773,0.16475898596360772,0.24546333658076774,0.16900750441130657,0.13259025203479397,0.20542475678781918,0.09161366605050902,0.05703404172414138,0.12619329037687665
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.8159476228313765,0.7385537844705788,0.775612195137162,0.6088833365591887,0.20706428627218773,0.16636661793925717,0.2477619546051183,0.16672885857797326,0.1303756966597148,0.20308202049623172,0.08933502021717568,0.05492582789510914,0.12374421253924223
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.3072916666666667,0.17447916666666666,0.2708333333333333,0.09895833333333333,0.20833333333333334,0.15801837130110252,0.25864829536556416,0.171875,0.12405638541591037,0.21969361458408965,0.0390625,0.0008253690098915453,0.07729963099010845
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.3072916666666667,0.17447916666666666,0.2708333333333333,0.09895833333333333,0.20833333333333334,0.15801837130110252,0.25864829536556416,0.171875,0.12405638541591037,0.21969361458408965,0.0390625,0.0008253690098915453,0.07729963099010845
ibm4b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.3072916666666667,0.17447916666666666,0.2708333333333333,0.09895833333333333,0.20833333333333334,0.15801837130110252,0.25864829536556416,0.171875,0.12405638541591037,0.21969361458408965,0.0390625,0.0008253690098915453,0.07729963099010845
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.8283174144980431,0.6827217616209356,0.6927296613289516,0.4085084983483964,0.4198089161496467,0.3720410893019132,0.4675767429973802,0.2842211629805552,0.24289778484589114,0.3255445411152193,0.1386255101034477,0.09027783315186826,0.18697318705502713
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.8283174144980431,0.6827217616209356,0.6927296613289516,0.4085084983483964,0.4198089161496467,0.3720410893019132,0.4675767429973802,0.2842211629805552,0.24289778484589114,0.3255445411152193,0.1386255101034477,0.09027783315186826,0.18697318705502713
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.8302705394980431,0.6846748866209356,0.6917530988289516,0.4085084983483964,0.4217620411496467,0.37387781272648196,0.46964626957281147,0.2832446004805552,0.24206884230734896,0.3244203586537615,0.1376489476034477,0.08948672321154466,0.18581117199535074
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.8139944978313765,0.6540759282876023,0.6758025779956183,0.3850709983483964,0.42892349948298003,0.3798849579563501,0.47796204100961,0.2907315796472219,0.2477952755749203,0.3336678837195235,0.1308130101034477,0.08072204823127878,0.18090397197561664
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.8139944978313765,0.6540759282876023,0.6758025779956183,0.3850709983483964,0.42892349948298003,0.3798849579563501,0.47796204100961,0.2907315796472219,0.2477952755749203,0.3336678837195235,0.1308130101034477,0.08072204823127878,0.18090397197561664
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.8159476228313765,0.6560290532876023,0.673523932162285,0.3850709983483964,0.43087662448298003,0.38173197572281603,0.48002127324314403,0.28845293381388853,0.24544107853459762,0.33146478909317945,0.12853436427011436,0.07852496896878453,0.1785437595714442
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.3072916666666667,0.1171875,0.20572916666666666,0.03125,0.2760416666666667,0.22104826321025034,0.33103507012308303,0.17447916666666666,0.12391676248381267,0.22504157084952064,-0.015625,-0.058383786654549547,0.027133786654549547
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.3072916666666667,0.1171875,0.20572916666666666,0.03125,0.2760416666666667,0.22104826321025034,0.33103507012308303,0.17447916666666666,0.12391676248381267,0.22504157084952064,-0.015625,-0.058383786654549547,0.027133786654549547
ibm4b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.3072916666666667,0.1171875,0.20572916666666666,0.03125,0.2760416666666667,0.22104826321025034,0.33103507012308303,0.17447916666666666,0.12391676248381267,0.22504157084952064,-0.015625,-0.058383786654549547,0.027133786654549547
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.8283174144980431,0.6108258381087258,0.5939222998724201,0.21377417924519504,0.614543235252848,0.5692897195190708,0.6597967509866253,0.3801481206272251,0.33265300575843826,0.4276432354960119,0.16265654423790782,0.10395121030244767,0.22136187817336797
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.8283174144980431,0.6108258381087258,0.5939222998724201,0.21377417924519504,0.614543235252848,0.5692897195190708,0.6597967509866253,0.3801481206272251,0.33265300575843826,0.4276432354960119,0.16265654423790782,0.10395121030244767,0.22136187817336797
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.8277206263035987,0.6098114491289114,0.594760929815923,0.21377417924519504,0.6139464470584036,0.5683087161302491,0.6595841779865581,0.3809867505707279,0.3333006260218277,0.4286728751196281,0.1630775733960406,0.10403947963761602,0.22211566715446518
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.8139944978313765,0.5743675047753926,0.5782972998724201,0.18643042924519504,0.6275640685861814,0.5813653192448989,0.673762817927464,0.3918668706272251,0.3442708153584813,0.43946292589596886,0.15223987757124116,0.0923005468439426,0.21217920829853973
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.8139944978313765,0.5743675047753926,0.5782972998724201,0.18643042924519504,0.6275640685861814,0.5813653192448989,0.673762817927464,0.3918668706272251,0.3442708153584813,0.43946292589596886,0.15223987757124116,0.0923005468439426,0.21217920829853973
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.813397709636932,0.5720510324622446,0.579135929815923,0.18643042924519504,0.626967280391737,0.5803887571922675,0.6735458035912065,0.3927055005707279,0.3449229756830156,0.4404880254584402,0.1513588233960406,0.09070138035976445,0.21201626643231675
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.3072916666666667,0.049479166666666664,0.15885416666666666,0.0078125,0.2994791666666667,0.24577704202112888,0.3531812913122045,0.15104166666666666,0.10747389244338555,0.19460944088994775,-0.10677083333333333,-0.1490467987418016,-0.06449486792486507
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.3072916666666667,0.049479166666666664,0.15885416666666666,0.0078125,0.2994791666666667,0.24577704202112888,0.3531812913122045,0.15104166666666666,0.10747389244338555,0.19460944088994775,-0.10677083333333333,-0.1490467987418016,-0.06449486792486507
ibm4b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.3072916666666667,0.046875,0.16145833333333334,0.0078125,0.2994791666666667,0.24529156635630034,0.35366676697703303,0.15364583333333334,0.10936537677735216,0.19792628988931454,-0.10677083333333333,-0.1490467987418016,-0.06449486792486507
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7790991644829971,0.7746696381019323,0.6666315744458017,0.6530717786285231,0.12602738585447398,0.08662136594598277,0.1654334057629652,0.013559795817278633,-0.0027876665260051434,0.02990725816056241,0.009130269436213886,-0.018118294380564316,0.03637883325299209
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7790991644829971,0.7746696381019323,0.6666315744458017,0.6530717786285231,0.12602738585447398,0.08662136594598277,0.1654334057629652,0.013559795817278633,-0.0027876665260051434,0.02990725816056241,0.009130269436213886,-0.018118294380564316,0.03637883325299209
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.7808352755941081,0.7764057492130434,0.6666315744458017,0.6530717786285231,0.1277634969655851,0.0880282361655727,0.16749875776559747,0.013559795817278633,-0.0027876665260051434,0.02990725816056241,0.009130269436213886,-0.018118294380564316,0.03637883325299209
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7686824978163304,0.7681592214352656,0.6536107411124683,0.6413530286285231,0.12732946918780733,0.08718500473475775,0.1674739336408569,0.0122577124839453,-0.0048280174043733495,0.029343442372263946,0.011734436102880552,-0.016573056199757293,0.0400419284055184
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7686824978163304,0.7681592214352656,0.6536107411124683,0.6413530286285231,0.12732946918780733,0.08718500473475775,0.1674739336408569,0.0122577124839453,-0.0048280174043733495,0.029343442372263946,0.011734436102880552,-0.016573056199757293,0.0400419284055184
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7704186089274415,0.7698953325463768,0.6536107411124683,0.6413530286285231,0.12906558029891843,0.08859900596533066,0.1695321546325062,0.0122577124839453,-0.0048280174043733495,0.029343442372263946,0.011734436102880552,-0.016573056199757293,0.0400419284055184
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.6276041666666666,0.6067708333333334,0.4947916666666667,0.484375,0.14322916666666666,0.09598015761036319,0.19047817572297013,0.010416666666666666,-0.01,0.03083333333333333,-0.010416666666666666,-0.04657276558437435,0.02573943225104102
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.6276041666666666,0.6067708333333334,0.4947916666666667,0.484375,0.14322916666666666,0.09598015761036319,0.19047817572297013,0.010416666666666666,-0.01,0.03083333333333333,-0.010416666666666666,-0.04657276558437435,0.02573943225104102
qwen32b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.6276041666666666,0.6067708333333334,0.4947916666666667,0.484375,0.14322916666666666,0.09598015761036319,0.19047817572297013,0.010416666666666666,-0.01,0.03083333333333333,-0.010416666666666666,-0.04657276558437435,0.02573943225104102
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7790991644829971,0.7712638930946248,0.5310990967526854,0.5010806924444084,0.27801847203858854,0.22837927588227325,0.32765766819490383,0.03001840430827687,0.00985577800822822,0.05018103060832552,0.02218313291990462,-0.009628744167584073,0.05399501000739331
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7790991644829971,0.7712638930946248,0.5310990967526854,0.5010806924444084,0.27801847203858854,0.22837927588227325,0.32765766819490383,0.03001840430827687,0.00985577800822822,0.05018103060832552,0.02218313291990462,-0.009628744167584073,0.05399501000739331
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.7814139792978119,0.7735787079094396,0.5326905319378705,0.5026721276295937,0.2787418516682182,0.22912319069727938,0.328360512639157,0.03001840430827687,0.00985577800822822,0.05018103060832552,0.02218313291990462,-0.009628744167584073,0.05399501000739331
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7686824978163304,0.7647534764279581,0.506359513419352,0.4828515257777418,0.28583097203858854,0.23439333122950337,0.3372686128476737,0.023507987641610203,0.003201443031771469,0.043814532251448934,0.019578966253237955,-0.014114921896834456,0.053272854403310366
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7686824978163304,0.7647534764279581,0.506359513419352,0.4828515257777418,0.28583097203858854,0.23439333122950337,0.3372686128476737,0.023507987641610203,0.003201443031771469,0.043814532251448934,0.019578966253237955,-0.014114921896834456,0.053272854403310366
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7709973126311452,0.767068291242773,0.5079509486045373,0.484442960962927,0.2865543516682182,0.2351387384835944,0.337969964852842,0.023507987641610203,0.003201443031771469,0.043814532251448934,0.019578966253237955,-0.014114921896834456,0.053272854403310366
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.6276041666666666,0.6067708333333334,0.3515625,0.34375,0.2838541666666667,0.22753368824916637,0.340174645084167,0.0078125,-0.010605652137287518,0.02623065213728752,-0.013020833333333334,-0.050928358619149516,0.024886691952482845
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.6276041666666666,0.6067708333333334,0.3515625,0.34375,0.2838541666666667,0.22753368824916637,0.340174645084167,0.0078125,-0.010605652137287518,0.02623065213728752,-0.013020833333333334,-0.050928358619149516,0.024886691952482845
qwen32b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.6276041666666666,0.6067708333333334,0.3515625,0.34375,0.2838541666666667,0.22753368824916637,0.340174645084167,0.0078125,-0.010605652137287518,0.02623065213728752,-0.013020833333333334,-0.050928358619149516,0.024886691952482845
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7790991644829971,0.7811756045169366,0.3253551451184885,0.31847570077139387,0.4606234637116032,0.41039793481921816,0.5108489926039882,0.006879444347094649,-0.011605138553423443,0.025364027247612744,0.008955884381034174,-0.0232893441455998,0.04120111290766815
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7790991644829971,0.7811756045169366,0.3253551451184885,0.31847570077139387,0.4606234637116032,0.41039793481921816,0.5108489926039882,0.006879444347094649,-0.011605138553423443,0.025364027247612744,0.008955884381034174,-0.0232893441455998,0.04120111290766815
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.786561265030204,0.7914848136293372,0.3279593117851552,0.3226423674380605,0.46391889759214344,0.4132689500768939,0.514568845107393,0.0053169443470946496,-0.013927460779784975,0.024561349473974273,0.010240492946227846,-0.022077756320435498,0.04255874221289119
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7686824978163304,0.7681547711836032,0.3045218117851552,0.3002465341047272,0.4684359637116032,0.4168229351806283,0.5200489922425781,0.004275277680427983,-0.015530982483505682,0.024081537844361647,0.003747551047700841,-0.03051036026846891,0.03800546236387059
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7686824978163304,0.7681547711836032,0.3045218117851552,0.3002465341047272,0.4684359637116032,0.4168229351806283,0.5200489922425781,0.004275277680427983,-0.015530982483505682,0.024081537844361647,0.003747551047700841,-0.03051036026846891,0.03800546236387059
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7761445983635373,0.7784639802960038,0.3071259784518218,0.30441320077139383,0.47173139759214344,0.41971522223537716,0.5237475729489097,0.002712777680427983,-0.017800427447621198,0.023225982808477166,0.005032159612894513,-0.029298411322361495,0.039362730548150524
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.6276041666666666,0.6041666666666666,0.1875,0.19791666666666666,0.4296875,0.37018268044170405,0.48919231955829595,-0.010416666666666666,-0.02808258316922914,0.007249249835895805,-0.033854166666666664,-0.07079954457598009,0.0030912112426467533
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.6276041666666666,0.6041666666666666,0.1875,0.19791666666666666,0.4296875,0.37018268044170405,0.48919231955829595,-0.010416666666666666,-0.02808258316922914,0.007249249835895805,-0.033854166666666664,-0.07079954457598009,0.0030912112426467533
qwen32b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.6354166666666666,0.6119791666666666,0.19010416666666666,0.20052083333333334,0.4348958333333333,0.37483430612564467,0.49495736054102196,-0.010416666666666666,-0.02808258316922914,0.007249249835895805,-0.033854166666666664,-0.07079954457598009,0.0030912112426467533
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7906224163725559,0.7926014146838725,0.6535224276527207,0.6567185074818733,0.13390390889068257,0.09277874904146677,0.17502906873989837,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.001217081517836064,-0.024988056372353303,0.022553893336681174
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7906224163725559,0.7926014146838725,0.6535224276527207,0.6567185074818733,0.13390390889068257,0.09277874904146677,0.17502906873989837,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.001217081517836064,-0.024988056372353303,0.022553893336681174
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.7929898406149801,0.7949688389262968,0.6535224276527207,0.6567185074818733,0.13627133313310683,0.09451794701965738,0.17802471924655627,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.001217081517836064,-0.024988056372353303,0.022553893336681174
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7828099163725559,0.7821847480172058,0.6418036776527207,0.6449997574818733,0.13781015889068257,0.09512878230126957,0.18049153548009556,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.0038212481845027305,-0.02740229373813086,0.019759797369125396
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7828099163725559,0.7821847480172058,0.6418036776527207,0.6449997574818733,0.13781015889068257,0.09512878230126957,0.18049153548009556,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.0038212481845027305,-0.02740229373813086,0.019759797369125396
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7851773406149801,0.78455217225963,0.6418036776527207,0.6449997574818733,0.14017758313310683,0.09689485695733613,0.18346030930887752,-0.003196079829152644,-0.02163544185685129,0.015243282198546003,-0.0038212481845027305,-0.02740229373813086,0.019759797369125396
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.65625,0.65625,0.4505208333333333,0.4505208333333333,0.20572916666666666,0.15598264570211434,0.255475687631219,0.0,-0.01772757782966433,0.01772757782966433,0.0,-0.026094288021801765,0.026094288021801765
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.65625,0.65625,0.4505208333333333,0.4505208333333333,0.20572916666666666,0.15598264570211434,0.255475687631219,0.0,-0.01772757782966433,0.01772757782966433,0.0,-0.026094288021801765,0.026094288021801765
qwen8b,docvqa_document_qa,lowres-long360,360.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.65625,0.65625,0.4505208333333333,0.4505208333333333,0.20572916666666666,0.15598264570211434,0.255475687631219,0.0,-0.01772757782966433,0.01772757782966433,0.0,-0.026094288021801765,0.026094288021801765
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7906224163725559,0.7873398664448097,0.5089970899515281,0.5054670021866334,0.2851554141859225,0.23530213303391775,0.3350086953379272,0.0035300877648947637,-0.012787925183988254,0.01984810071377778,0.0002475378371485616,-0.02353764036076308,0.024032716035060204
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7906224163725559,0.7873398664448097,0.5089970899515281,0.5054670021866334,0.2851554141859225,0.23530213303391775,0.3350086953379272,0.0035300877648947637,-0.012787925183988254,0.01984810071377778,0.0002475378371485616,-0.02353764036076308,0.024032716035060204
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.7880182497058893,0.7847356997781431,0.5089970899515281,0.5054670021866334,0.28255124751925587,0.2326624113929197,0.332440083645592,0.0035300877648947637,-0.012787925183988254,0.01984810071377778,0.0002475378371485616,-0.02353764036076308,0.024032716035060204
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7828099163725559,0.7782252831114764,0.4907679232848615,0.48072741885330006,0.30208249751925587,0.2500985323906936,0.35406646264781816,0.010040504431561431,-0.005775532031079472,0.025856540894202334,0.005455871170481895,-0.018401586636887818,0.029313328977851605
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7828099163725559,0.7782252831114764,0.4907679232848615,0.48072741885330006,0.30208249751925587,0.2500985323906936,0.35406646264781816,0.010040504431561431,-0.005775532031079472,0.025856540894202334,0.005455871170481895,-0.018401586636887818,0.029313328977851605
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7802057497058893,0.7756211164448097,0.4907679232848615,0.48072741885330006,0.2994783308525892,0.24744322571293273,0.35151343599224566,0.010040504431561431,-0.005775532031079472,0.025856540894202334,0.005455871170481895,-0.018401586636887818,0.029313328977851605
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.65625,0.6536458333333334,0.3177083333333333,0.3177083333333333,0.3385416666666667,0.2834293369871116,0.3936539963462218,0.0,-0.016182990445392717,0.016182990445392717,-0.0026041666666666665,-0.03016033150644422,0.024951998173110883
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.65625,0.6536458333333334,0.3177083333333333,0.3177083333333333,0.3385416666666667,0.2834293369871116,0.3936539963462218,0.0,-0.016182990445392717,0.016182990445392717,-0.0026041666666666665,-0.03016033150644422,0.024951998173110883
qwen8b,docvqa_document_qa,lowres-long256,256.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.6536458333333334,0.6510416666666666,0.3177083333333333,0.3177083333333333,0.3359375,0.2807423215522721,0.3911326784477279,0.0,-0.016182990445392717,0.016182990445392717,-0.0026041666666666665,-0.03016033150644422,0.024951998173110883
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,invalid_as_zero,192,0.7906224163725559,0.7656868520063086,0.29277184017157665,0.2748629998241021,0.5157594165484538,0.46479912656749184,0.5667197065294158,0.017908840347474485,0.0023608921662103335,0.03345678852873864,-0.007026724018772813,-0.036231959139001964,0.02217851110145634
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,score_returned_strings,192,0.7906224163725559,0.7656868520063086,0.29277184017157665,0.2748629998241021,0.5157594165484538,0.46479912656749184,0.5667197065294158,0.017908840347474485,0.0023608921662103335,0.03345678852873864,-0.007026724018772813,-0.036231959139001964,0.02217851110145634
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_organizer_framework,valid_cells_only,192,0.7918243394494789,0.7663378936729753,0.2953760068382433,0.27599524620091376,0.5158290932485653,0.4646242262168737,0.5670339602802569,0.019380760637329558,0.004140414606284991,0.034621106668374126,-0.00610568513917415,-0.035794454161274275,0.023583083882925973
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,invalid_as_zero,192,0.7828099163725559,0.7604785186729753,0.2680322568382433,0.24751924982410214,0.5352906665484538,0.4827682433072504,0.5878130897896572,0.02051300701414115,0.004578393641590774,0.036447620386691526,-0.0018183906854394793,-0.03172235223304649,0.028085570862167526
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,score_returned_strings,192,0.7828099163725559,0.7604785186729753,0.2680322568382433,0.24751924982410214,0.5352906665484538,0.4827682433072504,0.5878130897896572,0.02051300701414115,0.004578393641590774,0.036447620386691526,-0.0018183906854394793,-0.03172235223304649,0.028085570862167526
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_anls_strict_paper_cutoff,valid_cells_only,192,0.7840118394494789,0.761129560339642,0.2680322568382433,0.24604732953424707,0.5379645099152319,0.4851014860898287,0.5908275337406351,0.021984927303996222,0.006355238700815044,0.0376146159071774,-0.000897351805840817,-0.03127055044818244,0.029475846836500806
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,invalid_as_zero,192,0.65625,0.6302083333333334,0.1484375,0.14583333333333334,0.5104166666666666,0.4534496286610003,0.567383704672333,0.0026041666666666665,-0.0088329741151625,0.014041307448495832,-0.0234375,-0.05264684513854727,0.0057718451385472685
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,score_returned_strings,192,0.65625,0.6302083333333334,0.1484375,0.14583333333333334,0.5104166666666666,0.4534496286610003,0.567383704672333,0.0026041666666666665,-0.0088329741151625,0.014041307448495832,-0.0234375,-0.05264684513854727,0.0057718451385472685
qwen8b,docvqa_document_qa,lowres-long180,180.0,True,docvqa_exact_lower_strip,valid_cells_only,192,0.6588541666666666,0.6328125,0.1484375,0.14583333333333334,0.5130208333333334,0.4558351294241875,0.5702065372424792,0.0026041666666666665,-0.0088329741151625,0.014041307448495832,-0.0234375,-0.05264684513854727,0.0057718451385472685
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7838541666666666,0.7395833333333334,0.7708333333333334,0.6796875,0.10416666666666667,0.04960654377558925,0.1587267895577441,0.09114583333333333,0.03930471734777484,0.14298694931889183,0.046875,0.0027596515704643096,0.09099034842953568
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7838541666666666,0.7421875,0.7682291666666666,0.5442708333333334,0.23958333333333334,0.1799217004789952,0.2992449661876715,0.22395833333333334,0.16527871922988802,0.28263794743677867,0.18229166666666666,0.12294637312744855,0.24163696020588477
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
deepstack7b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7838541666666666,0.7421875,0.765625,0.4947916666666667,0.2890625,0.22964025916018885,0.3484847408398112,0.2708333333333333,0.21122659541426958,0.33044007125239705,0.22916666666666666,0.1669796083582151,0.29135372497511824
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7369791666666666,0.6510416666666666,0.7161458333333334,0.5677083333333334,0.16927083333333334,0.11114825580761008,0.22739341085905662,0.1484375,0.09330166324764233,0.20357333675235767,0.0625,0.013682057235309325,0.11131794276469067
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7369791666666666,0.6510416666666666,0.7161458333333334,0.5677083333333334,0.16927083333333334,0.11114825580761008,0.22739341085905662,0.1484375,0.09330166324764233,0.20357333675235767,0.0625,0.013682057235309325,0.11131794276469067
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7369791666666666,0.6510416666666666,0.7161458333333334,0.5677083333333334,0.16927083333333334,0.11114825580761008,0.22739341085905662,0.1484375,0.09330166324764233,0.20357333675235767,0.0625,0.013682057235309325,0.11131794276469067
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,invalid_as_zero,192,0.0,0.020833333333333332,0.0,0.03125,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.010416666666666666,-0.02808258316922914,0.007249249835895805
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,score_returned_strings,192,0.0,0.020833333333333332,0.0,0.03125,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.010416666666666666,-0.02808258316922914,0.007249249835895805
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,valid_cells_only,192,0.0,0.020833333333333332,0.0,0.03125,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.03125,-0.04987802091410318,-0.012621979085896823,-0.010416666666666666,-0.02808258316922914,0.007249249835895805
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7265625,0.6380208333333334,0.6953125,0.5442708333333334,0.18229166666666666,0.12338932351034707,0.24119400982298625,0.15104166666666666,0.09348862572657884,0.20859470760675447,0.0625,0.011581409293057288,0.11341859070694271
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7265625,0.6380208333333334,0.6953125,0.5442708333333334,0.18229166666666666,0.12338932351034707,0.24119400982298625,0.15104166666666666,0.09348862572657884,0.20859470760675447,0.0625,0.011581409293057288,0.11341859070694271
ibm4b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7265625,0.6380208333333334,0.6953125,0.5442708333333334,0.18229166666666666,0.12338932351034707,0.24119400982298625,0.15104166666666666,0.09348862572657884,0.20859470760675447,0.0625,0.011581409293057288,0.11341859070694271
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7369791666666666,0.6145833333333334,0.6979166666666666,0.5052083333333334,0.23177083333333334,0.17393055436820168,0.28961111229846503,0.19270833333333334,0.13314279981577362,0.25227386685089304,0.0703125,0.01036918188516344,0.13025581811483655
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7369791666666666,0.6145833333333334,0.6979166666666666,0.5052083333333334,0.23177083333333334,0.17393055436820168,0.28961111229846503,0.19270833333333334,0.13314279981577362,0.25227386685089304,0.0703125,0.01036918188516344,0.13025581811483655
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7369791666666666,0.6145833333333334,0.6979166666666666,0.5052083333333334,0.23177083333333334,0.17393055436820168,0.28961111229846503,0.19270833333333334,0.13314279981577362,0.25227386685089304,0.0703125,0.01036918188516344,0.13025581811483655
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0234375,0.0,0.052083333333333336,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.028645833333333332,-0.05390881959861864,-0.0033828470680480234
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.0,0.0234375,0.0,0.052083333333333336,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.028645833333333332,-0.05390881959861864,-0.0033828470680480234
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.0,0.0234375,0.0,0.052083333333333336,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.052083333333333336,-0.0781357700242352,-0.026030896642431467,-0.028645833333333332,-0.05390881959861864,-0.0033828470680480234
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7265625,0.5833333333333334,0.6770833333333334,0.4739583333333333,0.2526041666666667,0.19292538950038518,0.3122829438329482,0.203125,0.14207575439124653,0.26417424560875347,0.059895833333333336,-0.0007082865386592169,0.12049995320532589
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7265625,0.5833333333333334,0.6770833333333334,0.4739583333333333,0.2526041666666667,0.19292538950038518,0.3122829438329482,0.203125,0.14207575439124653,0.26417424560875347,0.059895833333333336,-0.0007082865386592169,0.12049995320532589
ibm4b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7265625,0.5833333333333334,0.6770833333333334,0.4739583333333333,0.2526041666666667,0.19292538950038518,0.3122829438329482,0.203125,0.14207575439124653,0.26417424560875347,0.059895833333333336,-0.0007082865386592169,0.12049995320532589
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7369791666666666,0.5390625,0.7317708333333334,0.4713541666666667,0.265625,0.20093097822077893,0.33031902177922107,0.2604166666666667,0.19449870269543304,0.32633463063790036,0.0625,0.0004534775961748533,0.12454652240382515
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7369791666666666,0.5390625,0.7317708333333334,0.4713541666666667,0.265625,0.20093097822077893,0.33031902177922107,0.2604166666666667,0.19449870269543304,0.32633463063790036,0.0625,0.0004534775961748533,0.12454652240382515
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7369791666666666,0.5416666666666666,0.7317708333333334,0.4713541666666667,0.265625,0.20093097822077893,0.33031902177922107,0.2604166666666667,0.19449870269543304,0.32633463063790036,0.06510416666666667,0.0024810553879483915,0.12772727794538496
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,invalid_as_zero,192,0.0,0.12760416666666666,0.0,0.234375,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.10677083333333333,-0.15749483939047576,-0.05604682727619091
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,score_returned_strings,192,0.0,0.12760416666666666,0.0,0.234375,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.10677083333333333,-0.15749483939047576,-0.05604682727619091
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,valid_cells_only,192,0.0,0.12760416666666666,0.0,0.234375,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.234375,-0.28122538620787696,-0.18752461379212307,-0.10677083333333333,-0.15749483939047576,-0.05604682727619091
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7265625,0.3723958333333333,0.703125,0.3307291666666667,0.3958333333333333,0.33406884203689646,0.45759782462977017,0.3723958333333333,0.3087872535141716,0.43600441315249505,0.018229166666666668,-0.04291273091917672,0.07937106425251006
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7265625,0.3723958333333333,0.703125,0.3307291666666667,0.3958333333333333,0.33406884203689646,0.45759782462977017,0.3723958333333333,0.3087872535141716,0.43600441315249505,0.018229166666666668,-0.04291273091917672,0.07937106425251006
ibm4b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7265625,0.3723958333333333,0.703125,0.3307291666666667,0.3958333333333333,0.33406884203689646,0.45759782462977017,0.3723958333333333,0.3087872535141716,0.43600441315249505,0.018229166666666668,-0.04291273091917672,0.07937106425251006
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,invalid_as_zero,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,score_returned_strings,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,valid_cells_only,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7317708333333334,0.7057291666666666,0.6692708333333334,0.609375,0.12239583333333333,0.07033417172081131,0.17445749494585533,0.059895833333333336,0.014053448284943773,0.1057382183817229,0.033854166666666664,-0.017351585077538874,0.08505991841087221
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7317708333333334,0.6927083333333334,0.6588541666666666,0.5130208333333334,0.21875,0.15581293743902136,0.28168706256097864,0.14583333333333334,0.09224181032841024,0.19942485633825646,0.10677083333333333,0.0457361122197739,0.16780555444689277
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,invalid_as_zero,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,score_returned_strings,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,valid_cells_only,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen32b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7317708333333334,0.6979166666666666,0.6536458333333334,0.4296875,0.3020833333333333,0.23777418444837045,0.3663924822182962,0.22395833333333334,0.16572673301719806,0.28218993364946865,0.19010416666666666,0.1231361459201833,0.25707218741315
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,invalid_as_zero,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,score_returned_strings,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_exact,valid_cells_only,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long28,28.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7135416666666666,0.7265625,0.609375,0.6015625,0.11197916666666667,0.057973108312863994,0.16598522502046936,0.0078125,-0.02871703888600049,0.04434203888600049,0.020833333333333332,-0.027625649100018055,0.06929231576668472
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7135416666666666,0.734375,0.5729166666666666,0.5104166666666666,0.203125,0.14425971982872898,0.261990280171271,0.0625,0.021241307965328478,0.10375869203467153,0.08333333333333333,0.02805789788668874,0.1386087687799779
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,invalid_as_zero,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,score_returned_strings,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_exact,valid_cells_only,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
qwen8b,gqa_attribute,lowres-long5,5.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.7135416666666666,0.7083333333333334,0.5078125,0.4375,0.2760416666666667,0.2160380782807821,0.3360452550525513,0.0703125,0.030936545604934834,0.10968845439506517,0.06510416666666667,0.017716791599140184,0.11249154173419315
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6796875,0.6432291666666666,0.6901041666666666,0.4609375,0.21875,0.15336390928101493,0.28413609071898505,0.22916666666666666,0.16655989341480604,0.2917734399185273,0.19270833333333334,0.13358410016891592,0.25183256649775076
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6796875,0.6536458333333334,0.6796875,0.4088541666666667,0.2708333333333333,0.20657510895065662,0.33509155771601,0.2708333333333333,0.21035425532073282,0.3313124113459338,0.24479166666666666,0.182960958907698,0.30662237442563534
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
deepstack7b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6796875,0.6458333333333334,0.6979166666666666,0.4192708333333333,0.2604166666666667,0.19370884369203256,0.3271244896413008,0.2786458333333333,0.2152692691010545,0.34202239756561215,0.24479166666666666,0.1851163179687385,0.3044670153645948
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5572916666666666,0.6015625,0.3828125,0.22395833333333334,0.15578218399791435,0.2921344826687523,0.21875,0.1545767395899356,0.28292326041006444,0.16927083333333334,0.10597179661359071,0.23256987005307597
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5572916666666666,0.6015625,0.3828125,0.22395833333333334,0.15578218399791435,0.2921344826687523,0.21875,0.1545767395899356,0.28292326041006444,0.16927083333333334,0.10597179661359071,0.23256987005307597
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5572916666666666,0.6015625,0.3828125,0.22395833333333334,0.15578218399791435,0.2921344826687523,0.21875,0.1545767395899356,0.28292326041006444,0.16927083333333334,0.10597179661359071,0.23256987005307597
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5546875,0.5885416666666666,0.3802083333333333,0.2265625,0.15798439280950405,0.29514060719049595,0.20833333333333334,0.14468938117063584,0.27197728549603084,0.15625,0.09331293743902137,0.21918706256097864
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5546875,0.5885416666666666,0.3802083333333333,0.2265625,0.15798439280950405,0.29514060719049595,0.20833333333333334,0.14468938117063584,0.27197728549603084,0.15625,0.09331293743902137,0.21918706256097864
ibm4b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5546875,0.5885416666666666,0.3802083333333333,0.2265625,0.15798439280950405,0.29514060719049595,0.20833333333333334,0.14468938117063584,0.27197728549603084,0.15625,0.09331293743902137,0.21918706256097864
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5442708333333334,0.5885416666666666,0.3645833333333333,0.2421875,0.17315739449506018,0.3112176055049398,0.22395833333333334,0.1601474318920994,0.2877692347745673,0.16145833333333334,0.09318621752319357,0.22973044914347313
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5442708333333334,0.5885416666666666,0.3645833333333333,0.2421875,0.17315739449506018,0.3112176055049398,0.22395833333333334,0.1601474318920994,0.2877692347745673,0.16145833333333334,0.09318621752319357,0.22973044914347313
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5442708333333334,0.5885416666666666,0.3645833333333333,0.2421875,0.17315739449506018,0.3112176055049398,0.22395833333333334,0.1601474318920994,0.2877692347745673,0.16145833333333334,0.09318621752319357,0.22973044914347313
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,invalid_as_zero,192,0.0,0.0,0.0,0.0026041666666666665,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,score_returned_strings,192,0.0,0.0,0.0,0.0026041666666666665,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,valid_cells_only,192,0.0,0.0,0.0,0.0026041666666666665,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025,-0.0026041666666666665,-0.007708333333333333,0.0025
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5390625,0.5755208333333334,0.3619791666666667,0.24479166666666666,0.1753783012026111,0.3142050321307222,0.21354166666666666,0.1502458623206916,0.2768374710126417,0.14583333333333334,0.08036385259102234,0.21130281407564433
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5390625,0.5755208333333334,0.3619791666666667,0.24479166666666666,0.1753783012026111,0.3142050321307222,0.21354166666666666,0.1502458623206916,0.2768374710126417,0.14583333333333334,0.08036385259102234,0.21130281407564433
ibm4b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5390625,0.5755208333333334,0.3619791666666667,0.24479166666666666,0.1753783012026111,0.3142050321307222,0.21354166666666666,0.1502458623206916,0.2768374710126417,0.14583333333333334,0.08036385259102234,0.21130281407564433
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5,0.578125,0.3619791666666667,0.24479166666666666,0.1757566214425531,0.3138267118907802,0.21614583333333334,0.15038635736141676,0.28190530930524993,0.109375,0.041712970592038545,0.17703702940796145
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5,0.578125,0.3619791666666667,0.24479166666666666,0.1757566214425531,0.3138267118907802,0.21614583333333334,0.15038635736141676,0.28190530930524993,0.109375,0.041712970592038545,0.17703702940796145
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5,0.578125,0.3619791666666667,0.24479166666666666,0.1757566214425531,0.3138267118907802,0.21614583333333334,0.15038635736141676,0.28190530930524993,0.109375,0.041712970592038545,0.17703702940796145
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.0,0.015625,0.0,0.026041666666666668,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.010416666666666666,-0.024815587944777756,0.003982254611444422
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.0,0.015625,0.0,0.026041666666666668,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.010416666666666666,-0.024815587944777756,0.003982254611444422
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.0,0.015625,0.0,0.026041666666666668,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.026041666666666668,-0.04338026390696262,-0.008703069426370714,-0.010416666666666666,-0.024815587944777756,0.003982254611444422
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.4739583333333333,0.5651041666666666,0.328125,0.2786458333333333,0.20934751854029393,0.3479441481263727,0.23697916666666666,0.17308815643183723,0.3008701769014961,0.10416666666666667,0.03711620617255547,0.17121712716077786
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.4739583333333333,0.5651041666666666,0.328125,0.2786458333333333,0.20934751854029393,0.3479441481263727,0.23697916666666666,0.17308815643183723,0.3008701769014961,0.10416666666666667,0.03711620617255547,0.17121712716077786
ibm4b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.4739583333333333,0.5651041666666666,0.328125,0.2786458333333333,0.20934751854029393,0.3479441481263727,0.23697916666666666,0.17308815643183723,0.3008701769014961,0.10416666666666667,0.03711620617255547,0.17121712716077786
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,invalid_as_zero,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,score_returned_strings,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,valid_cells_only,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5885416666666666,0.4973958333333333,0.4296875,0.17708333333333334,0.11611904917695828,0.2380476174897084,0.06770833333333333,0.021232101445125474,0.11418456522154119,0.049479166666666664,-0.007763753953078004,0.10672208728641133
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,invalid_as_zero,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,score_returned_strings,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,valid_cells_only,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5989583333333334,0.4973958333333333,0.390625,0.21614583333333334,0.14920225867560777,0.2830894079910589,0.10677083333333333,0.0550245246496476,0.15851714201701905,0.09895833333333333,0.0313608438512627,0.16655582281540396
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5729166666666666,0.4921875,0.3671875,0.23958333333333334,0.1728755103586992,0.3062911563079675,0.125,0.06665139815879274,0.18334860184120727,0.09114583333333333,0.019753384430243395,0.16253828223642325
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_case_punct_normalized,invalid_as_zero,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_case_punct_normalized,score_returned_strings,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_case_punct_normalized,valid_cells_only,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_exact,invalid_as_zero,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_exact,score_returned_strings,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_exact,valid_cells_only,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_lower_strip_sensitivity,score_returned_strings,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen32b,gqa_spatial,lowres-long5,5.0,False,gqa_lower_strip_sensitivity,valid_cells_only,192,0.6067708333333334,0.5598958333333334,0.5286458333333334,0.34375,0.2630208333333333,0.19515449743446206,0.33088716923220457,0.18489583333333334,0.12682960572433655,0.24296206094233014,0.13802083333333334,0.06853381763161576,0.20750784903505093
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,invalid_as_zero,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,score_returned_strings,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_exact,valid_cells_only,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long20,20.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.5807291666666666,0.59375,0.4453125,0.3880208333333333,0.19270833333333334,0.13492822049658826,0.2504884461700784,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.0703125,0.02593358076877799,0.114691419231222
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,invalid_as_zero,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,score_returned_strings,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_exact,valid_cells_only,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long14,14.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.5807291666666666,0.5989583333333334,0.421875,0.375,0.20572916666666666,0.14009426279405976,0.2713640705392736,0.046875,0.010575827342131826,0.08317417265786817,0.06510416666666667,0.02056570984523247,0.10964262348810087
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,invalid_as_zero,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,score_returned_strings,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_case_punct_normalized,valid_cells_only,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,invalid_as_zero,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,score_returned_strings,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_exact,valid_cells_only,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,score_returned_strings,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long10,10.0,True,gqa_lower_strip_sensitivity,valid_cells_only,192,0.5807291666666666,0.5911458333333334,0.3984375,0.3411458333333333,0.23958333333333334,0.17609387784341712,0.30307278882324956,0.057291666666666664,0.021294363471388945,0.09328896986194438,0.06770833333333333,0.016410763662961236,0.11900590300370542
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_case_punct_normalized,invalid_as_zero,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_case_punct_normalized,score_returned_strings,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_case_punct_normalized,valid_cells_only,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_exact,invalid_as_zero,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_exact,score_returned_strings,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_exact,valid_cells_only,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_lower_strip_sensitivity,invalid_as_zero,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_lower_strip_sensitivity,score_returned_strings,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925
qwen8b,gqa_spatial,lowres-long7,7.0,False,gqa_lower_strip_sensitivity,valid_cells_only,192,0.5807291666666666,0.578125,0.3541666666666667,0.3463541666666667,0.234375,0.16887635783184052,0.2998736421681595,0.0078125,-0.02329637911137078,0.03892137911137078,0.005208333333333333,-0.041126811767752576,0.05154347843441925


==> anc/supplementary_data/calibrated_capability_levels.csv <==
task,model,level,level_value,retained_ability_r,in_shared_grid
color,deepstack7b,desat-c0.1,0.1,0.6030982905982906,True
color,ibm4b,desat-c0.1,0.1,0.48214285714285715,True
color,qwen32b,desat-c0.05,0.05,0.375,True
color,qwen8b,desat-c0.1,0.1,0.5625,True
docvqa_document_qa,deepstack7b,lowres-long360,360.0,0.6275192129633874,True
docvqa_document_qa,ibm4b,lowres-long256,256.0,0.35713277307941566,True
docvqa_document_qa,qwen32b,lowres-long256,256.0,0.5822517632650505,True
docvqa_document_qa,qwen8b,lowres-long256,256.0,0.6130409463772304,True
gqa_attribute,deepstack7b,lowres-long5,5.0,0.6233766233766234,True
gqa_attribute,ibm4b,lowres-long5,5.0,0.6301369863013699,True
gqa_attribute,qwen32b,lowres-long10,10.0,0.48571428571428577,True
gqa_attribute,qwen8b,lowres-long5,5.0,0.5,True
gqa_spatial,deepstack7b,lowres-long20,20.0,0.647887323943662,True
gqa_spatial,ibm4b,lowres-long14,14.0,0.6216216216216216,True
gqa_spatial,qwen32b,lowres-long5,5.0,0.712121212121212,False
gqa_spatial,qwen8b,lowres-long7,7.0,0.5428571428571428,False
relative_position,ibm4b,blurrel-dotsep0.1,0.1,0.2544642857142857,True
relative_position,qwen32b,blurrel-dotsep0.3,0.3,0.4880952380952381,True
relative_position,qwen8b,blurrel-dotsep0.2,0.2,0.45454545454545453,True
stripe_orientation,ibm4b,blurrel-period0.32,0.32,0.35714285714285715,False
stripe_orientation,qwen32b,blurrel-period0.4,0.4,0.7708333333333334,True
stripe_orientation,qwen8b,blurrel-period0.4,0.4,0.4753787878787879,True
text_reading,ibm4b,lowres-font5,5.0,0.5891053391053391,False
text_reading,qwen32b,lowres-font3,3.0,0.5625,True
text_reading,qwen8b,lowres-font3,3.0,0.42658730158730157,True


==> anc/supplementary_data/calibrated_synthetic_conflict.csv <==
model,task,readout,kind,main_state,level,level_value,in_shared_grid,target_effect,target_effect_ci_low,target_effect_ci_high,control_effect,control_effect_ci_low,control_effect_ci_high,selectivity_r,selectivity_r_ci_low,selectivity_r_ci_high,n_r,i_quality,i_quality_ci_low,i_quality_ci_high,n_i_quality
deepstack7b,color,direct/none,generation,reference,,,,0.484375,0.3361139702747412,0.6326360297252588,0,,,0.484375,0.3361139702747412,0.6326360297252588,32,,,,
deepstack7b,color,direct/none,generation,label,desat-c0.2,0.2,True,0.859375,0.7770274040801542,0.9417225959198458,0,,,0.859375,0.7770274040801542,0.9417225959198458,32,0.375,0.2376347143021168,0.5123652856978832,32
deepstack7b,color,direct/none,generation,label,desat-c0.1,0.1,True,1,,,0,,,1,,,32,0.515625,0.3673639702747412,0.6638860297252588,32
deepstack7b,color,direct/none,generation,label,desat-c0.05,0.05,True,1,,,0,,,1,,,32,0.515625,0.3673639702747412,0.6638860297252588,32
deepstack7b,color,direct/none,score,reference,,,,1.3217767626047134,1.168873790352071,1.474679734857356,0.41774043440818787,0.34717346085109835,0.4883074079652774,0.9040363281965256,0.7226274914138624,1.0854451649791887,32,,,,
deepstack7b,color,direct/none,score,label,desat-c0.2,0.2,True,2.248138651251793,1.9720747376480807,2.5242025648555053,0.7950560748577118,0.656381890606834,0.9337302591085895,1.4530825763940811,1.193920591129615,1.7122445616585473,32,0.5490462481975555,0.4254002416525263,0.6726922547425848,32
deepstack7b,color,direct/none,score,label,desat-c0.1,0.1,True,3.28661185503006,2.9203489050565428,3.652874805003577,1.2046062052249908,1.0277241399874018,1.38148827046258,2.082005649805069,1.8086306168915824,2.3553806827185557,32,1.1779693216085434,0.9697785633499469,1.3861600798671398,32
deepstack7b,color,direct/none,score,label,desat-c0.05,0.05,True,4.545962437987328,4.37296742074098,4.718957455233675,1.8043895959854126,1.7083559507322994,1.9004232412385258,2.741572842001915,2.49698545153021,2.98616023247362,32,1.8375365138053894,1.6577660448190024,2.0173069827917764,32
deepstack7b,color,label/cyclic,generation,reference,,,,0.3125,0.2238310893575124,0.4011689106424876,0.0625,-0.013431518646641924,0.13843151864664194,0.25,0.12885520509002113,0.37114479490997887,32,,,,
deepstack7b,color,label/cyclic,generation,label,desat-c0.2,0.2,True,0.515625,0.3990273491959054,0.6322226508040947,0.03125,-0.013084455321243797,0.0755844553212438,0.484375,0.351002691951763,0.617747308048237,32,0.234375,0.09712900680025705,0.37162099319974295,32
deepstack7b,color,label/cyclic,generation,label,desat-c0.1,0.1,True,0.765625,0.653612848526316,0.877637151473684,0.03125,-0.013084455321243797,0.0755844553212438,0.734375,0.604992302320427,0.863757697679573,32,0.484375,0.32920440637564674,0.6395455936243533,32
deepstack7b,color,label/cyclic,generation,label,desat-c0.05,0.05,True,0.953125,0.8997392463150001,1.0065107536849998,0.046875,-0.00651075368499985,0.10026075368499984,0.90625,0.7994784926300003,1.0130215073699997,32,0.65625,0.5494784926300003,0.7630215073699997,32
deepstack7b,color,label/cyclic,score,reference,,,,1.0240449607372284,0.8762268845101832,1.1718630369642735,0.0923299491405487,0.01073332931748712,0.1739265689636103,0.9317150115966797,0.7905880098186868,1.0728420133746726,32,,,,
deepstack7b,color,label/cyclic,score,label,desat-c0.2,0.2,True,1.892329841852188,1.6971943547695216,2.0874653289348544,0.33564382791519165,0.24936469690188456,0.42192295892849874,1.5566860139369965,1.4020790538513441,1.7112929740226488,32,0.6249710023403168,0.5281867692624409,0.7217552354181926,32
deepstack7b,color,label/cyclic,score,label,desat-c0.1,0.1,True,2.979541540145874,2.7586361681124747,3.2004469121792734,0.7593098282814026,0.6256810853078294,0.8929385712549758,2.2202317118644714,2.063500058643074,2.376963365085869,32,1.2885167002677917,1.0694497751374552,1.5075836253981283,32
deepstack7b,color,label/cyclic,score,label,desat-c0.05,0.05,True,4.612031817436218,4.491645367090476,4.73241826778196,1.4652155637741089,1.3307202445457076,1.5997108830025102,3.1468162536621094,2.978321926614884,3.3153105807093346,32,2.2151012420654297,1.978395429065868,2.4518070550649913,32
deepstack7b,color,label/identity,generation,reference,,,,0.21875,0.12789140381751585,0.30960859618248415,-0.015625,-0.07141129957554983,0.04016129957554983,0.234375,0.11336548686857859,0.3553845131314214,32,,,,
deepstack7b,color,label/identity,generation,label,desat-c0.2,0.2,True,0.3125,0.2238310893575124,0.4011689106424876,0.03125,-0.03248479519988656,0.09498479519988656,0.28125,0.1522476540429896,0.41025234595701043,32,0.046875,-0.1004995582228376,0.1942495582228376,32
deepstack7b,color,label/identity,generation,label,desat-c0.1,0.1,True,0.640625,0.5262971069668536,0.7549528930331464,0.09375,0.02226283881394127,0.16523716118605875,0.546875,0.37951610127335056,0.7142338987266494,32,0.3125,0.08470544406007424,0.5402945559399257,32
deepstack7b,color,label/identity,generation,label,desat-c0.05,0.05,True,0.875,0.7956921153250173,0.9543078846749827,0.125,0.04569211532501728,0.20430788467498273,0.75,0.5913842306500345,0.9086157693499655,32,0.515625,0.3474849586451388,0.6837650413548613,32
deepstack7b,color,label/identity,score,reference,,,,1.1014070510864258,0.9340549707119921,1.2687591314608595,0.12476813793182373,0.045662769746069504,0.20387350611757796,0.976638913154602,0.7577318215113622,1.195546004797842,32,,,,
deepstack7b,color,label/identity,score,label,desat-c0.2,0.2,True,2.211396634578705,1.92736226420479,2.4954310049526196,0.421458899974823,0.2989110817667953,0.5440067181828506,1.7899377346038818,1.456706895639473,2.1231685735682904,32,0.8132988214492798,0.6423426620747218,0.9842549808238378,32
deepstack7b,color,label/identity,score,label,desat-c0.1,0.1,True,3.4578362107276917,3.1358532310757146,3.7798191903796687,0.7906146943569183,0.6232688267721888,0.9579605619416479,2.6672215163707733,2.383412892676157,2.9510301400653898,32,1.6905826032161713,1.467741678790988,1.9134235276413545,32
deepstack7b,color,label/identity,score,label,desat-c0.05,0.05,True,4.8408364951610565,4.679258058052505,5.002414932269608,1.2861213088035583,1.197703306780685,1.3745393108264317,3.554715186357498,3.3336911585345175,3.775739214180479,32,2.578076273202896,2.414800004228603,2.7413525421771894,32
deepstack7b,relative_position,direct/none,generation,reference,,,,0.09375,-0.0130215073699997,0.20052150736999969,0.15625,0.0713559813356579,0.2411440186643421,-0.0625,-0.19794399826949163,0.07294399826949163,32,,,,
deepstack7b,relative_position,direct/none,generation,label,blurrel-dotsep0.1,0.1,True,0.0625,-0.026168910642487594,0.1511689106424876,0.0625,-0.013431518646641924,0.13843151864664194,0.0,-0.09157685713192215,0.09157685713192215,32,0.0625,-0.08762740272284167,0.21262740272284167,32
deepstack7b,relative_position,direct/none,generation,label,blurrel-dotsep0.2,0.2,True,0.0625,-0.03729356645127767,0.16229356645127768,0.046875,-0.02345720376936583,0.11720720376936583,0.015625,-0.10097265080409464,0.13222265080409462,32,0.078125,-0.0812119879997164,0.2374619879997164,32
deepstack7b,relative_position,direct/none,generation,label,blurrel-dotsep0.3,0.3,True,0.09375,0.008855981335657903,0.1786440186643421,0.09375,0.02226283881394127,0.16523716118605875,0.0,-0.10238603885638217,0.10238603885638217,32,0.0625,-0.06496959039977313,0.18996959039977313,32
deepstack7b,relative_position,direct/none,score,reference,,,,0.2378859519958496,0.1185815584953341,0.35719034549636514,0.19378462433815002,0.09253039149385252,0.29503885718244754,0.044101327657699585,0.003392437687113871,0.0848102176282853,32,,,,
deepstack7b,relative_position,direct/none,score,label,blurrel-dotsep0.1,0.1,True,0.18760360777378082,0.08701187760365378,0.28819533794390784,0.1465064436197281,0.06828468686469377,0.2247282003747624,0.041097164154052734,0.002678703882017623,0.07951562442608784,32,-0.0030041635036468506,-0.031937917295405654,0.02592959028811195,32
deepstack7b,relative_position,direct/none,score,label,blurrel-dotsep0.2,0.2,True,0.21962280571460724,0.12787199604410704,0.31137361538510744,0.16336733102798462,0.09739387745452718,0.22934078460144205,0.05625547468662262,0.017750753002300106,0.09476019637094513,32,0.012154147028923035,-0.0193886631025334,0.04369695716037947,32
deepstack7b,relative_position,direct/none,score,label,blurrel-dotsep0.3,0.3,True,0.25814536213874817,0.18040023548833556,0.3358904887891608,0.17744046449661255,0.11728734241400211,0.23759358657922297,0.08070489764213562,0.045550860350233285,0.11585893493403795,32,0.036603569984436035,-0.0019214165386591056,0.07512855650753117,32
deepstack7b,relative_position,label/cyclic,generation,reference,,,,0,,,0,,,0,,,32,,,,
deepstack7b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.1,0.1,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.2,0.2,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.3,0.3,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,relative_position,label/cyclic,score,reference,,,,0.00610506534576416,-0.014186458745455564,0.026396589436983885,0.005897700786590576,-0.010090557743903317,0.02188595931708447,0.00020736455917358398,-0.015824305983142144,0.016239035101489312,32,,,,
deepstack7b,relative_position,label/cyclic,score,label,blurrel-dotsep0.1,0.1,True,0.004986852407455444,-0.005613133881809998,0.015586838696720886,-0.002010911703109741,-0.012063258566138348,0.008041435159918866,0.0069977641105651855,-0.004309519513426563,0.018305047734556934,32,0.0067903995513916016,-0.008756950153931941,0.022337749256715146,32
deepstack7b,relative_position,label/cyclic,score,label,blurrel-dotsep0.2,0.2,True,-0.0018571913242340088,-0.01683439470464232,0.013120012056174303,0.0012618005275726318,-0.012949672521684408,0.015473273576829672,-0.0031189918518066406,-0.016798727653125966,0.010560743949512685,32,-0.0033263564109802246,-0.01950612254955641,0.012853409727595962,32
deepstack7b,relative_position,label/cyclic,score,label,blurrel-dotsep0.3,0.3,True,0.002543032169342041,-0.009332515873521251,0.014418580212205333,0.007129102945327759,-0.005478087456597438,0.019736293347252958,-0.004586070775985718,-0.014477609006907772,0.005305467454936336,32,-0.004793435335159302,-0.021704067960695784,0.01211719729037718,32
deepstack7b,relative_position,label/identity,generation,reference,,,,0,,,0.015625,-0.01624239759994328,0.04749239759994328,-0.015625,-0.04749239759994328,0.01624239759994328,32,,,,
deepstack7b,relative_position,label/identity,generation,label,blurrel-dotsep0.1,0.1,True,0,,,0.015625,-0.04016129957554983,0.07141129957554983,-0.015625,-0.07141129957554983,0.04016129957554983,32,0.0,-0.045788428565961076,0.045788428565961076,32
deepstack7b,relative_position,label/identity,generation,label,blurrel-dotsep0.2,0.2,True,0.015625,-0.01624239759994328,0.04749239759994328,0.03125,-0.013084455321243797,0.0755844553212438,-0.015625,-0.07141129957554983,0.04016129957554983,32,0.0,-0.07930788467498272,0.07930788467498272,32
deepstack7b,relative_position,label/identity,generation,label,blurrel-dotsep0.3,0.3,True,0.03125,-0.03248479519988656,0.09498479519988656,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.05654626444003258,0.08779626444003258,32,0.03125,-0.0704941137894072,0.1329941137894072,32
deepstack7b,relative_position,label/identity,score,reference,,,,0.11621320247650146,0.04060444589579848,0.19182195905720445,0.03989750146865845,-0.03612126466958107,0.11591626760689797,0.07631570100784302,0.04384518870035782,0.10878621331532821,32,,,,
deepstack7b,relative_position,label/identity,score,label,blurrel-dotsep0.1,0.1,True,0.10764455795288086,0.02510482199311756,0.19018429391264416,0.0376645028591156,-0.03900670113829885,0.11433570685653005,0.06998005509376526,0.04524876144087987,0.09471134874665064,32,-0.006335645914077759,-0.03452054678322695,0.02184925495507143,32
deepstack7b,relative_position,label/identity,score,label,blurrel-dotsep0.2,0.2,True,0.1625131070613861,0.09931150045628699,0.2257147136664852,0.06483203172683716,-0.0005452387731223612,0.13020930222679666,0.09768107533454895,0.06883208742111396,0.12653006324798394,32,0.021365374326705933,-0.01529481451095506,0.058025563164366925,32
deepstack7b,relative_position,label/identity,score,label,blurrel-dotsep0.3,0.3,True,0.1570957899093628,0.10610794943927805,0.20808363037944755,0.0954551100730896,0.0431424842415041,0.1477677359046751,0.06164067983627319,0.03852465759277972,0.08475670207976667,32,-0.014675021171569824,-0.04671948189394439,0.017369439550804743,32
deepstack7b,stripe_orientation,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
deepstack7b,stripe_orientation,direct/none,generation,label,blurrel-period0.37,0.37,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,direct/none,generation,label,blurrel-period0.4,0.4,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,direct/none,generation,label,blurrel-period0.43,0.43,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,direct/none,score,reference,,,,0.005979359149932861,-0.006024793667636707,0.01798351196750243,0.023066401481628418,0.014828451693746249,0.03130435126951059,-0.017087042331695557,-0.02967053596699279,-0.004503548696398326,32,,,,
deepstack7b,stripe_orientation,direct/none,score,label,blurrel-period0.37,0.37,True,-0.024998828768730164,-0.036304836774827126,-0.0136928207626332,-0.001557677984237671,-0.00985563898462071,0.006740283016145368,-0.023441150784492493,-0.03358899860558531,-0.013293302963399669,32,-0.006354108452796936,-0.01907520512589567,0.006366988220301798,32
deepstack7b,stripe_orientation,direct/none,score,label,blurrel-period0.4,0.4,True,-0.024485662579536438,-0.03572289270239975,-0.013248432456673129,-0.002513572573661804,-0.0152690203750824,0.010241875227758792,-0.021972090005874634,-0.03264541349856203,-0.011298766513187236,32,-0.004885047674179077,-0.01942718125736673,0.009657085909008576,32
deepstack7b,stripe_orientation,direct/none,score,label,blurrel-period0.43,0.43,True,-0.021203801035881042,-0.036551380553668245,-0.005856221518093839,0.0022522956132888794,-0.009947930188907536,0.014452521415485295,-0.023456096649169922,-0.03452091959331026,-0.012391273705029583,32,-0.006369054317474365,-0.02095453125490799,0.00821642261995926,32
deepstack7b,stripe_orientation,label/cyclic,generation,reference,,,,-0.03125,-0.09498479519988656,0.03248479519988656,0.0625,-0.013431518646641924,0.13843151864664194,-0.09375,-0.2186231963519079,0.031123196351907897,32,,,,
deepstack7b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.37,0.37,True,0.109375,0.03365950318126322,0.1850904968187368,-0.0625,-0.12307239745498944,-0.0019276025450105719,0.171875,0.04556718200209764,0.29818281799790236,32,0.265625,0.12837900680025705,0.40287099319974295,32
deepstack7b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.4,0.4,True,0.15625,0.0713559813356579,0.2411440186643421,-0.078125,-0.1588656590879755,0.002615659087975522,0.234375,0.08261985830633567,0.38613014169366433,32,0.328125,0.15920742829524234,0.49704257170475763,32
deepstack7b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.43,0.43,True,0.109375,0.03365950318126322,0.1850904968187368,-0.015625,-0.07141129957554983,0.04016129957554983,0.125,0.012841713889518075,0.23715828611048193,32,0.21875,0.07440747111993484,0.36309252888006516,32
deepstack7b,stripe_orientation,label/cyclic,score,reference,,,,-0.020133763551712036,-0.03826199109584941,-0.002005536007574662,-0.012416869401931763,-0.032838065612679254,0.008004326808815725,-0.0077168941497802734,-0.03498746702871336,0.019553678729152816,32,,,,
deepstack7b,stripe_orientation,label/cyclic,score,label,blurrel-period0.37,0.37,True,0.012730896472930908,-0.00507305640601053,0.030534849351872347,0.025672495365142822,0.012166764554985363,0.039178226175300285,-0.012941598892211914,-0.032882926387742345,0.006999728603318513,32,-0.005224704742431641,-0.02225517758635305,0.01180576810148977,32
deepstack7b,stripe_orientation,label/cyclic,score,label,blurrel-period0.4,0.4,True,0.011787205934524536,-0.004135829224701699,0.02771024109375077,0.03782805800437927,0.023267407116776377,0.05238870889198217,-0.026040852069854736,-0.04272145215865529,-0.009360251981054179,32,-0.018323957920074463,-0.04207834880822522,0.005430432968076292,32
deepstack7b,stripe_orientation,label/cyclic,score,label,blurrel-period0.43,0.43,True,0.01260867714881897,-0.006499511774288324,0.03171686607192627,0.04482010006904602,0.028469987305367237,0.06117021283272481,-0.03221142292022705,-0.04928031076296563,-0.01514253507748847,32,-0.024494528770446777,-0.046942349261666474,-0.0020467082792270767,32
deepstack7b,stripe_orientation,label/identity,generation,reference,,,,0,,,0,,,0,,,32,,,,
deepstack7b,stripe_orientation,label/identity,generation,label,blurrel-period0.37,0.37,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,label/identity,generation,label,blurrel-period0.4,0.4,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,label/identity,generation,label,blurrel-period0.43,0.43,True,0,,,0,,,0,,,32,0,,,32
deepstack7b,stripe_orientation,label/identity,score,reference,,,,0.029241710901260376,0.013793578673204746,0.04468984312931601,0.01841425895690918,0.0019315997327974156,0.03489691818102095,0.010827451944351196,-0.00788362919658878,0.029538533085291172,32,,,,
deepstack7b,stripe_orientation,label/identity,score,label,blurrel-period0.37,0.37,True,-0.08021888136863708,-0.09652159841963043,-0.06391616431764374,-0.07603952288627625,-0.09190090821069898,-0.060178137561853515,-0.00417935848236084,-0.019388016780875976,0.011029299816154298,32,-0.015006810426712036,-0.03001822894029327,4.6080868691990295e-06,32
deepstack7b,stripe_orientation,label/identity,score,label,blurrel-period0.4,0.4,True,-0.07781285047531128,-0.09261759588737728,-0.06300810506324528,-0.06514522433280945,-0.08214713517587884,-0.04814331348974006,-0.012667626142501831,-0.026307896815328403,0.0009726445303247407,32,-0.023495078086853027,-0.0411084037341235,-0.005881752439582558,32
deepstack7b,stripe_orientation,label/identity,score,label,blurrel-period0.43,0.43,True,-0.06394800543785095,-0.08275664805389737,-0.04513936282180453,-0.044583022594451904,-0.061754631837216314,-0.02741141335168749,-0.019364982843399048,-0.0369927357123328,-0.0017372299744652965,32,-0.030192434787750244,-0.056359784964608174,-0.004025084610892314,32
deepstack7b,text_reading,direct/none,generation,reference,,,,0.609375,0.49972748735092754,0.7190225126490725,0.28125,0.1795058862105928,0.3829941137894072,0.328125,0.147220864028176,0.509029135971824,32,,,,
deepstack7b,text_reading,direct/none,generation,label,lowres-font4,4.0,True,0.5625,0.4627064335487223,0.6622935664512777,0.390625,0.3149095031812632,0.4663404968187368,0.171875,0.0029574282952423425,0.34079257170475763,32,-0.15625,-0.2811231963519079,-0.0313768036480921,32
deepstack7b,text_reading,direct/none,generation,label,lowres-font3,3.0,True,0.59375,0.5222628388139413,0.6652371611860587,0.40625,0.33476283881394125,0.47773716118605875,0.1875,0.04452567762788254,0.3304743223721175,32,-0.140625,-0.33071247781308444,0.049462477813084466,32
deepstack7b,text_reading,direct/none,generation,label,lowres-font2.5,2.5,True,0.609375,0.5336595031812632,0.6850904968187368,0.390625,0.3149095031812632,0.4663404968187368,0.21875,0.06731900636252644,0.3701809936374736,32,-0.109375,-0.29100203250212975,0.07225203250212978,32
deepstack7b,text_reading,direct/none,score,reference,,,,1.9022465944290161,1.7302352933211445,2.074257895536888,1.643696516752243,1.4692938066085026,1.8180992268959835,0.25855007767677307,0.2077945788360765,0.30930557651746965,32,,,,
deepstack7b,text_reading,direct/none,score,label,lowres-font4,4.0,True,2.5550756454467773,2.403143885865525,2.7070074050280297,2.177898496389389,2.0449050275219895,2.3108919652567885,0.3771771490573883,0.3040237631920377,0.4503305349227389,32,0.11862707138061523,0.07160038624143122,0.16565375651979924,32
deepstack7b,text_reading,direct/none,score,label,lowres-font3,3.0,True,2.9380167722702026,2.800978692338919,3.0750548522014864,2.5287077128887177,2.3864121206628135,2.671003305114622,0.409309059381485,0.3484104461873805,0.4702076725755895,32,0.15075898170471191,0.09683532640934589,0.20468263700007794,32
deepstack7b,text_reading,direct/none,score,label,lowres-font2.5,2.5,True,3.0281363129615784,2.9144380333485103,3.1418345925746465,2.5765403509140015,2.448992181238321,2.704088520589682,0.4515959620475769,0.397241338214951,0.5059505858802028,32,0.19304588437080383,0.14660575386638902,0.23948601487521864,32
deepstack7b,text_reading,label/cyclic,generation,reference,,,,0.546875,0.45127280720017016,0.6424771927998298,0.375,0.29569211532501727,0.45430788467498273,0.171875,0.022732767687983213,0.3210172323120168,32,,,,
deepstack7b,text_reading,label/cyclic,generation,label,lowres-font4,4.0,True,0.578125,0.5116233170181343,0.6446266829818657,0.421875,0.3553733170181343,0.4883766829818657,0.15625,0.023246634036268587,0.2892533659637314,32,-0.015625,-0.16388602972525879,0.13263602972525879,32
deepstack7b,text_reading,label/cyclic,generation,label,lowres-font3,3.0,True,0.59375,0.5222628388139413,0.6652371611860587,0.40625,0.33476283881394125,0.47773716118605875,0.1875,0.04452567762788254,0.3304743223721175,32,0.015625,-0.11774730804823702,0.14899730804823702,32
deepstack7b,text_reading,label/cyclic,generation,label,lowres-font2.5,2.5,True,0.625,0.5456921153250173,0.7043078846749827,0.375,0.29569211532501727,0.45430788467498273,0.25,0.09138423065003456,0.40861576934996546,32,0.078125,-0.0812119879997164,0.2374619879997164,32
deepstack7b,text_reading,label/cyclic,score,reference,,,,2.803471177816391,2.5615063757707075,3.0454359798620745,2.4712099134922028,2.244997317757515,2.6974225092268904,0.33226126432418823,0.2579176383543452,0.40660489029403124,32,,,,
deepstack7b,text_reading,label/cyclic,score,label,lowres-font4,4.0,True,3.361435443162918,3.201909244274446,3.52096164205139,3.027316004037857,2.8936596144795206,3.1609723935961935,0.33411943912506104,0.2664043617269808,0.4018345165231413,32,0.0018581748008728027,-0.06296762094143613,0.06668397054318173,32
deepstack7b,text_reading,label/cyclic,score,label,lowres-font3,3.0,True,3.5639893114566803,3.458491385093094,3.6694872378202668,3.1851873695850372,3.087281036046606,3.2830937031234684,0.37880194187164307,0.32416703513471007,0.43343684860857606,32,0.046540677547454834,-0.03044869823021902,0.12353005332512869,32
deepstack7b,text_reading,label/cyclic,score,label,lowres-font2.5,2.5,True,3.688656449317932,3.5979588121422585,3.7793540864936057,3.26531782746315,3.1885741764544804,3.3420614784718197,0.4233386218547821,0.3534857137083849,0.4931915300011793,32,0.09107735753059387,0.013288919496476342,0.1688657955647114,32
deepstack7b,text_reading,label/identity,generation,reference,,,,0.515625,0.4434537355599674,0.5877962644400325,0.40625,0.3213559813356579,0.4911440186643421,0.109375,-0.017966027996513118,0.23671602799651312,32,,,,
deepstack7b,text_reading,label/identity,generation,label,lowres-font4,4.0,True,0.59375,0.5222628388139413,0.6652371611860587,0.40625,0.33476283881394125,0.47773716118605875,0.1875,0.04452567762788254,0.3304743223721175,32,0.078125,-0.05226654490480312,0.20851654490480312,32
deepstack7b,text_reading,label/identity,generation,label,lowres-font3,3.0,True,0.546875,0.49348924631500013,0.6002607536849999,0.453125,0.39973924631500013,0.5065107536849999,0.09375,-0.0130215073699997,0.20052150736999969,32,-0.015625,-0.18988817366946625,0.15863817366946625,32
deepstack7b,text_reading,label/identity,generation,label,lowres-font2.5,2.5,True,0.609375,0.5336595031812632,0.6850904968187368,0.390625,0.3149095031812632,0.4663404968187368,0.21875,0.06731900636252644,0.3701809936374736,32,0.109375,-0.033484713678450934,0.25223471367845096,32
deepstack7b,text_reading,label/identity,score,reference,,,,2.7892263531684875,2.530835588786904,3.0476171175500713,2.497819721698761,2.258389723066112,2.73724972033141,0.29140663146972656,0.2214712566291221,0.36134200631033103,32,,,,
deepstack7b,text_reading,label/identity,score,label,lowres-font4,4.0,True,3.3139960765838623,3.0872659173817025,3.540726235786022,2.9637291431427,2.778403120506076,3.149055165779324,0.3502669334411621,0.2660130980507718,0.43452076883155244,32,0.05886030197143555,-0.0033507225738882776,0.12107132651675936,32
deepstack7b,text_reading,label/identity,score,label,lowres-font3,3.0,True,3.5598419308662415,3.416605530001693,3.70307833173079,3.193892687559128,3.0747581000323176,3.313027275085938,0.36594924330711365,0.2842830498620448,0.4476154367521825,32,0.07454261183738708,0.006877474129345612,0.14220774954542856,32
deepstack7b,text_reading,label/identity,score,label,lowres-font2.5,2.5,True,3.6374334692955017,3.5258370027179238,3.7490299358730796,3.233294278383255,3.117942753502016,3.348645803264494,0.4041391909122467,0.30735448124536574,0.5009239005791276,32,0.11273255944252014,0.046946491401840734,0.17851862748319955,32
ibm4b,color,direct/none,generation,reference,,,,0.296875,0.20692229479962387,0.3868277052003761,0,,,0.296875,0.20692229479962387,0.3868277052003761,32,,,,
ibm4b,color,direct/none,generation,label,desat-c0.2,0.2,True,0.484375,0.3874118534341353,0.5813381465658647,0,,,0.484375,0.3874118534341353,0.5813381465658647,32,0.1875,0.060030409600226875,0.3149695903997731,32
ibm4b,color,direct/none,generation,label,desat-c0.1,0.1,True,0.6875,0.5988310893575124,0.7761689106424876,0,,,0.6875,0.5988310893575124,0.7761689106424876,32,0.390625,0.24060674116851943,0.5406432588314806,32
ibm4b,color,direct/none,generation,label,desat-c0.05,0.05,True,0.921875,0.8553733170181343,0.9883766829818657,0,,,0.921875,0.8553733170181343,0.9883766829818657,32,0.625,0.5038552050900211,0.7461447949099789,32
ibm4b,color,direct/none,score,reference,,,,3.88146510720253,3.6362635401554364,4.126666674249623,-0.5886746048927307,-0.7514982106220902,-0.42585099916337127,4.470139712095261,4.121669921343161,4.818609502847361,32,,,,
ibm4b,color,direct/none,score,label,desat-c0.2,0.2,True,4.357914835214615,4.09158334202067,4.624246328408559,-0.6488514840602875,-0.8221276482660416,-0.47557531985453333,5.006766319274902,4.607540535775775,5.40599210277403,32,0.5366266071796417,0.2975871073789183,0.7756661069803652,32
ibm4b,color,direct/none,score,label,desat-c0.1,0.1,True,5.135337144136429,4.817739550112438,5.45293473816042,-0.4886288344860077,-0.6941859075497105,-0.28307176142230484,5.6239659786224365,5.156558608143707,6.091373349101166,32,1.153826266527176,0.8623240797653533,1.4453284532889985,32
ibm4b,color,direct/none,score,label,desat-c0.05,0.05,True,6.275678277015686,5.836474471840631,6.714882082190741,-0.2008238434791565,-0.4533413101297481,0.05169362317143511,6.4765021204948425,5.873300980795093,7.079703260194592,32,2.006362408399582,1.6183796842364835,2.3943451325626803,32
ibm4b,color,label/cyclic,generation,reference,,,,0.4375,0.37692760254501056,0.49807239745498944,0.015625,-0.01624239759994328,0.04749239759994328,0.421875,0.3411343409120245,0.5026156590879756,32,,,,
ibm4b,color,label/cyclic,generation,label,desat-c0.2,0.2,True,0.53125,0.46751520480011344,0.5949847951998866,0,,,0.53125,0.46751520480011344,0.5949847951998866,32,0.109375,-0.0002725126490724372,0.21902251264907244,32
ibm4b,color,label/cyclic,generation,label,desat-c0.1,0.1,True,0.625,0.5334231428680778,0.7165768571319222,0.015625,-0.01624239759994328,0.04749239759994328,0.609375,0.49972748735092754,0.7190225126490725,32,0.1875,0.04452567762788254,0.3304743223721175,32
ibm4b,color,label/cyclic,generation,label,desat-c0.05,0.05,True,0.84375,0.7588559813356579,0.9286440186643421,0.046875,-0.00651075368499985,0.10026075368499984,0.796875,0.6769532349008899,0.9167967650991101,32,0.375,0.26284171388951805,0.48715828611048195,32
ibm4b,color,label/cyclic,score,reference,,,,3.2211520969867706,2.6983645091590858,3.7439396848144555,-0.2605491578578949,-0.6818095892146752,0.16071127349888542,3.4817012548446655,2.569075349985215,4.394327159704116,32,,,,
ibm4b,color,label/cyclic,score,label,desat-c0.2,0.2,True,3.6692375242710114,2.9946517482679025,4.34382330027412,-0.2647780776023865,-0.6948367803497502,0.1652806251449772,3.934015601873398,2.9035292904070458,4.96450191333975,32,0.4523143470287323,0.1520220238142887,0.752606670243176,32
ibm4b,color,label/cyclic,score,label,desat-c0.1,0.1,True,4.579173147678375,3.7805622796525924,5.377784015704158,-0.0025023818016052246,-0.4820352604575,0.47703049685428955,4.5816755294799805,3.398387794732284,5.764963264227677,32,1.099974274635315,0.6501223804472269,1.549826168823403,32
ibm4b,color,label/cyclic,score,label,desat-c0.05,0.05,True,5.72537899017334,4.878957845234132,6.5718001351125475,0.6203478276729584,0.05626338054279101,1.1844322748031257,5.1050311625003815,3.7326034207986485,6.4774589042021145,32,1.623329907655716,1.0451312554447005,2.2015285598667313,32
ibm4b,color,label/identity,generation,reference,,,,0.40625,0.33476283881394125,0.47773716118605875,0.03125,-0.013084455321243797,0.0755844553212438,0.375,0.2726139611436178,0.4773860388563822,32,,,,
ibm4b,color,label/identity,generation,label,desat-c0.2,0.2,True,0.4375,0.37692760254501056,0.49807239745498944,0.015625,-0.01624239759994328,0.04749239759994328,0.421875,0.3411343409120245,0.5026156590879756,32,0.046875,-0.04872719279982983,0.14247719279982984,32
ibm4b,color,label/identity,generation,label,desat-c0.1,0.1,True,0.59375,0.5088559813356579,0.6786440186643421,0,,,0.59375,0.5088559813356579,0.6786440186643421,32,0.21875,0.0897476540429896,0.34775234595701043,32
ibm4b,color,label/identity,generation,label,desat-c0.05,0.05,True,0.859375,0.765153416780876,0.953596583219124,0.0,-0.045788428565961076,0.045788428565961076,0.859375,0.736218809266693,0.982531190733307,32,0.484375,0.31011182633053375,0.6586381736694662,32
ibm4b,color,label/identity,score,reference,,,,3.546414703130722,3.0886129151951804,4.004216491066264,-0.4077005982398987,-0.8064113340000387,-0.008989862479758692,3.9541153013706207,3.1273613250188124,4.780869277722429,32,,,,
ibm4b,color,label/identity,score,label,desat-c0.2,0.2,True,3.950841546058655,3.4271088448465417,4.474574247270768,-0.2613995671272278,-0.6726395450688312,0.14984041081437566,4.212241113185883,3.30813492210775,5.116347304264015,32,0.25812581181526184,0.005359168816055304,0.5108924548144684,32
ibm4b,color,label/identity,score,label,desat-c0.1,0.1,True,4.742139577865601,4.101957167431578,5.382321988299624,-0.05235731601715088,-0.5301510479927778,0.4254364159584761,4.7944968938827515,3.731693222443916,5.857300565321587,32,0.8403815925121307,0.45196247008762935,1.2288007149366322,32
ibm4b,color,label/identity,score,label,desat-c0.05,0.05,True,5.997223228216171,5.204459442142343,6.789987014289999,0.4101759195327759,-0.12078482806054847,0.9411366671261002,5.587047308683395,4.364884977322996,6.809209640043795,32,1.6329320073127747,1.0823568262345888,2.1835071883909603,32
ibm4b,relative_position,direct/none,generation,reference,,,,0.984375,0.9525076024000567,1.0162423975999433,0.015625,-0.01624239759994328,0.04749239759994328,0.96875,0.9050152048001134,1.0324847951998866,32,,,,
ibm4b,relative_position,direct/none,generation,label,blurrel-dotsep0.1,0.1,True,0.984375,0.9525076024000567,1.0162423975999433,0,,,0.984375,0.9525076024000567,1.0162423975999433,32,0.015625,-0.01624239759994328,0.04749239759994328,32
ibm4b,relative_position,direct/none,generation,label,blurrel-dotsep0.2,0.2,True,0.9375,0.8769276025450106,0.9980723974549894,0.0625,0.0019276025450105719,0.12307239745498944,0.875,0.7538552050900211,0.9961447949099789,32,-0.09375,-0.20052150736999969,0.0130215073699997,32
ibm4b,relative_position,direct/none,generation,label,blurrel-dotsep0.3,0.3,True,0.9375,0.8769276025450106,0.9980723974549894,0.0625,0.0019276025450105719,0.12307239745498944,0.875,0.7538552050900211,0.9961447949099789,32,-0.09375,-0.23441440753873166,0.04691440753873166,32
ibm4b,relative_position,direct/none,score,reference,,,,4.593808144330978,4.293125922784704,4.894490365877253,0.8492398262023926,0.7570630317717689,0.9414166206330162,3.744568318128586,3.432849889284131,4.056286746973041,32,,,,
ibm4b,relative_position,direct/none,score,label,blurrel-dotsep0.1,0.1,True,4.330897033214569,4.089027842141571,4.572766224287567,0.8396017551422119,0.7351595944328396,0.9440439158515842,3.491295278072357,3.234388136223361,3.7482024199213533,32,-0.25327304005622864,-0.43983524325636736,-0.06671083685608992,32
ibm4b,relative_position,direct/none,score,label,blurrel-dotsep0.2,0.2,True,3.9403849840164185,3.670248144908773,4.210521823124064,0.8170517086982727,0.7180543805347681,0.9160490368617773,3.1233332753181458,2.8501560777135273,3.396510472922764,32,-0.6212350428104401,-0.8160421489793399,-0.42642793664154016,32
ibm4b,relative_position,direct/none,score,label,blurrel-dotsep0.3,0.3,True,3.736910969018936,3.511192602137677,3.9626293359001954,0.7446773052215576,0.6340428550010423,0.8553117554420729,2.9922336637973785,2.782965016852384,3.2015023107423732,32,-0.7523346543312073,-1.0025104882326161,-0.5021588204297984,32
ibm4b,relative_position,label/cyclic,generation,reference,,,,0.078125,0.011623317018134294,0.1446266829818657,0.03125,-0.013084455321243797,0.0755844553212438,0.046875,-0.03704876944344025,0.13079876944344027,32,,,,
ibm4b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.1,0.1,True,0.171875,0.08488451704220314,0.2588654829577969,0.015625,-0.04016129957554983,0.07141129957554983,0.15625,0.04007455088702251,0.2724254491129775,32,0.109375,-0.00944905994018476,0.22819905994018475,32
ibm4b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.2,0.2,True,0.125,0.04569211532501728,0.20430788467498273,-0.015625,-0.10109588159960228,0.06984588159960228,0.140625,0.017468809266693044,0.26378119073330697,32,0.09375,-0.06110359514490654,0.24860359514490654,32
ibm4b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.3,0.3,True,0.125,0.022613961143617828,0.22738603885638217,0.0,-0.0647546166777338,0.0647546166777338,0.125,0.0038552050900211438,0.24614479490997887,32,0.078125,-0.060072449951876494,0.2163224499518765,32
ibm4b,relative_position,label/cyclic,score,reference,,,,0.24626758694648743,0.1319684039459448,0.3605667699470301,0.2044229507446289,0.1259003850574155,0.2829455164318423,0.04184463620185852,-0.10406173121669252,0.18775100362040956,32,,,,
ibm4b,relative_position,label/cyclic,score,label,blurrel-dotsep0.1,0.1,True,0.2586158812046051,0.14351683907676374,0.3737149233324465,0.2104802131652832,0.13879167221591077,0.28216875411465564,0.0481356680393219,-0.09365835698244715,0.18992969306109095,32,0.006291031837463379,-0.07503224497245127,0.08761430864737803,32
ibm4b,relative_position,label/cyclic,score,label,blurrel-dotsep0.2,0.2,True,0.19765430688858032,0.07710547901616337,0.31820313476099726,0.18547913432121277,0.11399498838581641,0.25696328025660914,0.012175172567367554,-0.13474802243527692,0.15909836757001203,32,-0.029669463634490967,-0.12358592202221402,0.06424699475323209,32
ibm4b,relative_position,label/cyclic,score,label,blurrel-dotsep0.3,0.3,True,0.1511019766330719,0.01882200582066737,0.2833819474454764,0.17763563990592957,0.12036257770932192,0.23490870210253723,-0.026533663272857666,-0.1791152256964438,0.12604789915072848,32,-0.06837829947471619,-0.1644796083142406,0.027723009364808232,32
ibm4b,relative_position,label/identity,generation,reference,,,,0.46875,0.40501520480011344,0.5324847951998866,0.015625,-0.01624239759994328,0.04749239759994328,0.453125,0.36920123055655973,0.5370487694434403,32,,,,
ibm4b,relative_position,label/identity,generation,label,blurrel-dotsep0.1,0.1,True,0.484375,0.4525076024000567,0.5162423975999433,0,,,0.484375,0.4525076024000567,0.5162423975999433,32,0.03125,-0.05960859618248415,0.12210859618248415,32
ibm4b,relative_position,label/identity,generation,label,blurrel-dotsep0.2,0.2,True,0.453125,0.39973924631500013,0.5065107536849999,0.03125,-0.013084455321243797,0.0755844553212438,0.421875,0.32905455925281973,0.5146954407471803,32,-0.03125,-0.12210859618248415,0.05960859618248415,32
ibm4b,relative_position,label/identity,generation,label,blurrel-dotsep0.3,0.3,True,0.46875,0.40501520480011344,0.5324847951998866,0.015625,-0.04016129957554983,0.07141129957554983,0.453125,0.3471233044537685,0.5591266955462315,32,0.0,-0.09157685713192215,0.09157685713192215,32
ibm4b,relative_position,label/identity,score,reference,,,,1.8634770512580872,1.6848940689077814,2.0420600336083927,0.2779528498649597,0.2105592863608451,0.34534641336907435,1.5855242013931274,1.3939914691389885,1.7770569336472664,32,,,,
ibm4b,relative_position,label/identity,score,label,blurrel-dotsep0.1,0.1,True,1.8587513864040375,1.694246826711403,2.023255946096672,0.2052762806415558,0.137510866848147,0.27304169443496457,1.6534751057624817,1.4607654087086337,1.8461848028163297,32,0.06795090436935425,-0.039703900528272815,0.17560570926698132,32
ibm4b,relative_position,label/identity,score,label,blurrel-dotsep0.2,0.2,True,1.6967216432094574,1.5486704317097264,1.8447728547091884,0.22384142875671387,0.1713453775051128,0.27633748000831493,1.4728802144527435,1.3164229244086432,1.629337504496844,32,-0.11264398694038391,-0.24026178009662075,0.014973806215852925,32
ibm4b,relative_position,label/identity,score,label,blurrel-dotsep0.3,0.3,True,1.5943568646907806,1.4370559260174915,1.7516578033640697,0.2170935869216919,0.16411893822971557,0.2700682356136682,1.3772632777690887,1.2125762334675112,1.5419503220706663,32,-0.2082609236240387,-0.3471313000272328,-0.06939054722084456,32
ibm4b,stripe_orientation,direct/none,generation,reference,,,,0.03125,-0.013084455321243797,0.0755844553212438,-0.015625,-0.07141129957554983,0.04016129957554983,0.046875,-0.04872719279982983,0.14247719279982984,32,,,,
ibm4b,stripe_orientation,direct/none,generation,label,blurrel-period0.32,0.32,False,0.125,0.04569211532501728,0.20430788467498273,-0.046875,-0.13079876944344027,0.03704876944344025,0.171875,0.022732767687983213,0.3210172323120168,32,0.125,-0.0581537142638443,0.3081537142638443,32
ibm4b,stripe_orientation,direct/none,generation,label,blurrel-period0.37,0.37,True,0.09375,0.02226283881394127,0.16523716118605875,-0.03125,-0.0755844553212438,0.013084455321243797,0.125,0.022613961143617828,0.22738603885638217,32,0.078125,-0.06746042290951224,0.22371042290951224,32
ibm4b,stripe_orientation,direct/none,generation,label,blurrel-period0.4,0.4,True,0.09375,0.02226283881394127,0.16523716118605875,-0.03125,-0.09498479519988656,0.03248479519988656,0.125,0.0038552050900211438,0.24614479490997887,32,0.078125,-0.06746042290951224,0.22371042290951224,32
ibm4b,stripe_orientation,direct/none,generation,label,blurrel-period0.43,0.43,True,0.078125,0.011623317018134294,0.1446266829818657,-0.046875,-0.10026075368499984,0.00651075368499985,0.125,0.012841713889518075,0.23715828611048193,32,0.078125,-0.07449117068411082,0.23074117068411082,32
ibm4b,stripe_orientation,direct/none,score,reference,,,,1.6925874948501587,1.6108992768166586,1.7742757128836588,0.018996328115463257,-0.03618319653724768,0.07417585276817419,1.6735911667346954,1.5751363509831888,1.772045982486202,32,,,,
ibm4b,stripe_orientation,direct/none,score,label,blurrel-period0.32,0.32,False,1.7880531251430511,1.684269400007207,1.8918368502788954,0.04407021403312683,-0.022067179768449074,0.11020760783470274,1.7439829111099243,1.6141312000931896,1.873834622126659,32,0.07039174437522888,-0.05792886349939441,0.19871235224985218,32
ibm4b,stripe_orientation,direct/none,score,label,blurrel-period0.37,0.37,True,1.7729028463363647,1.6790806793035264,1.866725013369203,0.03536570072174072,-0.03662000833952793,0.10735140978300937,1.737537145614624,1.6081415561573718,1.8669327350718763,32,0.06394597887992859,-0.06391453159742008,0.19180648935727726,32
ibm4b,stripe_orientation,direct/none,score,label,blurrel-period0.4,0.4,True,1.7349148094654083,1.6258475345401682,1.8439820843906485,0.10443115234375,0.03801811001649305,0.17084419467100695,1.6304836571216583,1.4897102370128592,1.7712570772304574,32,-0.04310750961303711,-0.20342844634397322,0.117213427117899,32
ibm4b,stripe_orientation,direct/none,score,label,blurrel-period0.43,0.43,True,1.662959337234497,1.5614493879677391,1.764469286501255,0.11258259415626526,0.055485382871955,0.1696798054405755,1.5503767430782318,1.4424165566489249,1.6583369295075387,32,-0.12321442365646362,-0.22421649157534468,-0.02221235573758258,32
ibm4b,stripe_orientation,label/cyclic,generation,reference,,,,0.109375,0.03365950318126322,0.1850904968187368,-0.046875,-0.11720720376936583,0.02345720376936583,0.15625,0.023246634036268587,0.2892533659637314,32,,,,
ibm4b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.32,0.32,False,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.04016129957554983,0.07141129957554983,0.0,-0.07930788467498272,0.07930788467498272,32,-0.15625,-0.2811231963519079,-0.0313768036480921,32
ibm4b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.37,0.37,True,0.046875,-0.00651075368499985,0.10026075368499984,0.03125,-0.013084455321243797,0.0755844553212438,0.015625,-0.05654626444003258,0.08779626444003258,32,-0.140625,-0.27976740078789397,-0.0014825992121060283,32
ibm4b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.4,0.4,True,0.078125,0.011623317018134294,0.1446266829818657,0.0,-0.045788428565961076,0.045788428565961076,0.078125,-0.01469544074718028,0.17094544074718027,32,-0.078125,-0.2374619879997164,0.0812119879997164,32
ibm4b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.43,0.43,True,0.3125,0.2238310893575124,0.4011689106424876,-0.046875,-0.10026075368499984,0.00651075368499985,0.359375,0.2450471069668536,0.4737028930331464,32,0.203125,0.03266300693918023,0.37358699306081977,32
ibm4b,stripe_orientation,label/cyclic,score,reference,,,,1.5023188889026642,1.3533119352050056,1.6513258426003228,0.05861830711364746,-0.01646408067295292,0.13370069490024783,1.4437005817890167,1.2784244923845935,1.60897667119344,32,,,,
ibm4b,stripe_orientation,label/cyclic,score,label,blurrel-period0.32,0.32,False,1.27126544713974,1.116264122317395,1.426266771962085,0.17687547206878662,0.09304792275839943,0.2607030213791738,1.0943899750709534,0.9278108034353565,1.2609691467065502,32,-0.34931060671806335,-0.47790571166407725,-0.22071550177204946,32
ibm4b,stripe_orientation,label/cyclic,score,label,blurrel-period0.37,0.37,True,1.1723365187644958,1.0151030023078809,1.3295700352211108,0.15113189816474915,0.06747323139292316,0.23479056493657513,1.0212046205997467,0.8751055997350383,1.167303641464455,32,-0.42249596118927,-0.5416347470223755,-0.3033571753561645,32
ibm4b,stripe_orientation,label/cyclic,score,label,blurrel-period0.4,0.4,True,1.009050875902176,0.8596748589755934,1.1584268928287584,0.1170051097869873,0.05225792200503798,0.18175229756893663,0.8920457661151886,0.7591206414931868,1.0249708907371904,32,-0.5516548156738281,-0.6799907903051068,-0.4233188410425495,32
ibm4b,stripe_orientation,label/cyclic,score,label,blurrel-period0.43,0.43,True,1.0930538773536682,0.9692183940092332,1.2168893606981033,0.09376063942909241,0.03529649926471067,0.15222477959347414,0.9992932379245758,0.8493551536690103,1.1492313221801413,32,-0.4444073438644409,-0.5673274373634383,-0.3214872503654435,32
ibm4b,stripe_orientation,label/identity,generation,reference,,,,0.859375,0.7770274040801542,0.9417225959198458,0,,,0.859375,0.7770274040801542,0.9417225959198458,32,,,,
ibm4b,stripe_orientation,label/identity,generation,label,blurrel-period0.32,0.32,False,0.890625,0.8149095031812632,0.9663404968187368,0.015625,-0.01624239759994328,0.04749239759994328,0.875,0.7834231428680778,0.9665768571319222,32,0.015625,-0.10097265080409464,0.13222265080409462,32
ibm4b,stripe_orientation,label/identity,generation,label,blurrel-period0.37,0.37,True,0.9375,0.8769276025450106,0.9980723974549894,0.015625,-0.01624239759994328,0.04749239759994328,0.921875,0.8411343409120244,1.0026156590879756,32,0.0625,-0.05646182701247408,0.1814618270124741,32
ibm4b,stripe_orientation,label/identity,generation,label,blurrel-period0.4,0.4,True,0.953125,0.8997392463150001,1.0065107536849998,0.03125,-0.013084455321243797,0.0755844553212438,0.921875,0.8290545592528197,1.0146954407471802,32,0.0625,-0.06496959039977313,0.18996959039977313,32
ibm4b,stripe_orientation,label/identity,generation,label,blurrel-period0.43,0.43,True,0.875,0.7956921153250173,0.9543078846749827,0.015625,-0.04016129957554983,0.07141129957554983,0.859375,0.7450471069668536,0.9737028930331464,32,0.0,-0.15186303729328385,0.15186303729328385,32
ibm4b,stripe_orientation,label/identity,score,reference,,,,1.674003928899765,1.5662691593572953,1.7817386984422348,0.127743661403656,0.06330795854510515,0.19217936426220686,1.546260267496109,1.4282178280870845,1.6643027069051335,32,,,,
ibm4b,stripe_orientation,label/identity,score,label,blurrel-period0.32,0.32,False,1.663167119026184,1.5209473684959893,1.8053868695563788,0.2368657886981964,0.15813916632158692,0.3155924110748059,1.4263013303279877,1.2878334073319218,1.5647692533240536,32,-0.11995893716812134,-0.23326370533056895,-0.006654169005673713,32
ibm4b,stripe_orientation,label/identity,score,label,blurrel-period0.37,0.37,True,1.5654506385326385,1.460722152867152,1.6701791241981252,0.1359635591506958,0.06998677923961874,0.20194033906177286,1.4294870793819427,1.314117762452683,1.5448563963112025,32,-0.11677318811416626,-0.2540420719171341,0.02049569568880158,32
ibm4b,stripe_orientation,label/identity,score,label,blurrel-period0.4,0.4,True,1.5726866722106934,1.4685506019194392,1.6768227425019475,0.20621013641357422,0.14211337248141678,0.2703069003457317,1.3664765357971191,1.2547193953849642,1.478233676209274,32,-0.17978373169898987,-0.33024560271225734,-0.0293218606857224,32
ibm4b,stripe_orientation,label/identity,score,label,blurrel-period0.43,0.43,True,1.6238448917865753,1.4710400117073508,1.7766497718657999,0.22260788083076477,0.1502930580037138,0.29492270365781575,1.4012370109558105,1.2685447884894712,1.53392923342215,32,-0.14502325654029846,-0.30637123661164534,0.016324723531048413,32
ibm4b,text_reading,direct/none,generation,reference,,,,0.015625,-0.04016129957554983,0.07141129957554983,0.015625,-0.01624239759994328,0.04749239759994328,0.016666666666666666,-0.08715021242648725,0.12048354575982058,30,,,,
ibm4b,text_reading,direct/none,generation,label,lowres-font5,5.0,False,0.203125,0.0922888616968905,0.3139611383031095,0.015625,-0.01624239759994328,0.04749239759994328,0.2,0.07403803642034709,0.3259619635796529,30,0.18333333333333332,0.024582083969749646,0.342084582696917,30
ibm4b,text_reading,direct/none,generation,label,lowres-font4,4.0,True,0.4166666666666667,0.26889537133657804,0.5644379619967553,0.0625,-0.026168910642487594,0.1511689106424876,0.35,0.15296030905078306,0.5470396909492169,30,0.3793103448275862,0.17819176373810436,0.5804289259170681,29
ibm4b,text_reading,direct/none,generation,label,lowres-font3,3.0,True,0.8035714285714286,0.6816423842601985,0.9255004728826587,0.016129032258064516,-0.05850239096541743,0.09076045548154646,0.8035714285714286,0.6511907104600958,0.9559521466827614,28,0.8214285714285714,0.622485824837544,1.0203713180195988,28
ibm4b,text_reading,direct/none,generation,label,lowres-font2.5,2.5,True,0.7333333333333333,0.5969846905244859,0.8696819761421807,0.016129032258064516,-0.07225793627480515,0.10451600079093418,0.7222222222222222,0.5295671792058323,0.9148772652386121,27,0.7407407407407407,0.5401495455900318,0.9413319358914496,27
ibm4b,text_reading,direct/none,score,reference,,,,0.3446660041809082,0.2489204501005454,0.440411558261271,0.049640804529190063,-0.03234824266773015,0.13162985172611028,0.29502519965171814,0.18052660845344023,0.409523790849996,32,,,,
ibm4b,text_reading,direct/none,score,label,lowres-font5,5.0,False,1.06692573428154,0.8234515375478518,1.310399931015228,0.2963465750217438,0.1890897318426102,0.40360341820087736,0.7705791592597961,0.5783253031598049,0.9628330153597874,32,0.475553959608078,0.2617447746301682,0.6893631445859878,32
ibm4b,text_reading,direct/none,score,label,lowres-font4,4.0,True,1.9185752868652344,1.6036913583765946,2.233459215353874,0.3655541241168976,0.1994458022535914,0.5316624459802037,1.5530211627483368,1.210523239881689,1.8955190856149846,32,1.2579959630966187,0.9122461292777166,1.6037457969155207,32
ibm4b,text_reading,direct/none,score,label,lowres-font3,3.0,True,2.9217239320278168,2.6064455867871583,3.2370022772684752,0.3165489137172699,0.15883488978437812,0.4742629376501617,2.605175018310547,2.258821557461471,2.951528479159623,32,2.3101498186588287,2.001464633482251,2.6188350038354065,32
ibm4b,text_reading,direct/none,score,label,lowres-font2.5,2.5,True,3.1276250183582306,2.764971508272941,3.49027852844352,0.34219419956207275,0.196032843711085,0.4883555554130605,2.785430818796158,2.4368601168842288,3.134001520708087,32,2.4904056191444397,2.1631834018620357,2.8176278364268437,32
ibm4b,text_reading,label/cyclic,generation,reference,,,,0.015625,-0.01624239759994328,0.04749239759994328,-0.015625,-0.04749239759994328,0.01624239759994328,0.03125,-0.03248479519988656,0.09498479519988656,32,,,,
ibm4b,text_reading,label/cyclic,generation,label,lowres-font5,5.0,False,0.140625,0.04640341678087595,0.23484658321912405,0.046875,-0.00651075368499985,0.10026075368499984,0.09375,-0.0130215073699997,0.20052150736999969,32,0.0625,-0.06496959039977313,0.18996959039977313,32
ibm4b,text_reading,label/cyclic,generation,label,lowres-font4,4.0,True,0.421875,0.3183751719274813,0.5253748280725187,0.015625,-0.04016129957554983,0.07141129957554983,0.40625,0.2900745508870225,0.5224254491129775,32,0.375,0.2454907666445324,0.5045092333554676,32
ibm4b,text_reading,label/cyclic,generation,label,lowres-font3,3.0,True,0.703125,0.5747590779839671,0.8314909220160329,0.09375,-0.0130215073699997,0.20052150736999969,0.609375,0.40087732642010054,0.8178726735798995,32,0.578125,0.3580098986535383,0.7982401013464617,32
ibm4b,text_reading,label/cyclic,generation,label,lowres-font2.5,2.5,True,0.765625,0.636242302320427,0.895007697679573,0.046875,-0.03704876944344025,0.13079876944344027,0.71875,0.5303068335617519,0.9071931664382481,32,0.6875,0.4643548016978007,0.9106451983021993,32
ibm4b,text_reading,label/cyclic,score,reference,,,,-0.04997149109840393,-0.10790130366037215,0.007958321463564282,-0.07707473635673523,-0.12605787897322546,-0.02809159374024501,0.0271032452583313,-0.037509860798074696,0.0917163513147373,32,,,,
ibm4b,text_reading,label/cyclic,score,label,lowres-font5,5.0,False,0.5171898305416107,0.2893539498941837,0.7450257111890377,0.028332412242889404,-0.05604599103882439,0.1127108155246032,0.4888574182987213,0.2753425338886533,0.7023723027087894,32,0.46175417304039,0.25387203470085395,0.6696363113799261,32
ibm4b,text_reading,label/cyclic,score,label,lowres-font4,4.0,True,1.402033269405365,1.1157949405587224,1.6882715982520076,0.08222061395645142,-0.05618358218777375,0.22062481010067658,1.3198126554489136,0.9761072527230783,1.6635180581747488,32,1.2927094101905823,0.9595328400953491,1.6258859802858154,32
ibm4b,text_reading,label/cyclic,score,label,lowres-font3,3.0,True,2.619677484035492,2.2464828507864114,2.9928721172845725,0.42139336466789246,0.11316877717480772,0.7296179521609771,2.1982841193675995,1.6387205743924234,2.7578476643427754,32,2.171180874109268,1.5950991084236792,2.747262639794857,32
ibm4b,text_reading,label/cyclic,score,label,lowres-font2.5,2.5,True,3.068170517683029,2.6934079170340692,3.442933118331989,0.6918761432170868,0.3803000371222758,1.0034522493118978,2.3762943744659424,1.8204648708227449,2.93212387810914,32,2.349191129207611,1.7766751486231722,2.9217071097920497,32
ibm4b,text_reading,label/identity,generation,reference,,,,-0.03125,-0.09498479519988656,0.03248479519988656,0.015625,-0.04016129957554983,0.07141129957554983,-0.046875,-0.1528766955462315,0.05912669554623151,32,,,,
ibm4b,text_reading,label/identity,generation,label,lowres-font5,5.0,False,0.1875,0.08770643354872233,0.2872935664512777,-0.015625,-0.07141129957554983,0.04016129957554983,0.203125,0.0832032349008899,0.3230467650991101,32,0.25,0.08490747298250728,0.4150925270174927,32
ibm4b,text_reading,label/identity,generation,label,lowres-font4,4.0,True,0.34375,0.2107466340362686,0.4767533659637314,0.0625,-0.013431518646641924,0.13843151864664194,0.28125,0.10428201816093102,0.458217981839069,32,0.328125,0.14151608648766986,0.5147339135123301,32
ibm4b,text_reading,label/identity,generation,label,lowres-font3,3.0,True,0.78125,0.6696774008489004,0.8928225991510996,0.046875,-0.04872719279982983,0.14247719279982984,0.734375,0.5571295662291279,0.9116204337708721,32,0.78125,0.581991405810556,0.980508594189444,32
ibm4b,text_reading,label/identity,generation,label,lowres-font2.5,2.5,True,0.78125,0.6696774008489004,0.8928225991510996,0.0625,-0.03729356645127767,0.16229356645127768,0.71875,0.5303068335617519,0.9071931664382481,32,0.765625,0.5234030227360734,1.0078469772639267,32
ibm4b,text_reading,label/identity,score,reference,,,,-0.008759915828704834,-0.09602004849843243,0.07850021684102276,0.000789642333984375,-0.059510308592818334,0.061089593260787084,-0.009549558162689209,-0.10577080698469438,0.08667169065931596,32,,,,
ibm4b,text_reading,label/identity,score,label,lowres-font5,5.0,False,0.48682498931884766,0.28118395841592014,0.6924660202217752,0.09027069807052612,-0.009860093241742085,0.19040148938279433,0.39655429124832153,0.24214127225936397,0.5509673102372791,32,0.40610384941101074,0.24783256445808508,0.5643751343639364,32
ibm4b,text_reading,label/identity,score,label,lowres-font4,4.0,True,1.3213996887207031,1.0492859191915547,1.5935134582498516,0.24632498621940613,0.12858277588088196,0.3640671965579303,1.075074702501297,0.7847663141017087,1.3653830909008853,32,1.0846242606639862,0.8055923007941134,1.363656220533859,32
ibm4b,text_reading,label/identity,score,label,lowres-font3,3.0,True,2.877017617225647,2.4825900733033217,3.2714451611479722,0.4547145962715149,0.19400817142863047,0.7154210211143993,2.422303020954132,1.9027129829198486,2.9418930589884154,32,2.4318525791168213,1.9255789815115985,2.938126176722044,32
ibm4b,text_reading,label/identity,score,label,lowres-font2.5,2.5,True,3.1825535595417023,2.7273358582499814,3.637771260833423,0.6336335837841034,0.3463197894616229,0.9209473781065839,2.548919975757599,1.9525168796000723,3.1453230719151257,32,2.558469533920288,1.9620194488430698,3.154919618997506,32
qwen32b,color,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,color,direct/none,generation,label,desat-c0.2,0.2,True,0,,,0,,,0,,,32,0,,,32
qwen32b,color,direct/none,generation,label,desat-c0.1,0.1,True,0.03125,-0.013084455321243797,0.0755844553212438,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen32b,color,direct/none,generation,label,desat-c0.05,0.05,True,0.40625,0.26558559246126834,0.5469144075387317,-0.015625,-0.04749239759994328,0.01624239759994328,0.421875,0.27628957709048774,0.5674604229095123,32,0.421875,0.27628957709048774,0.5674604229095123,32
qwen32b,color,direct/none,score,reference,,,,0.4673272967338562,0.3608454424791674,0.573809150988545,-0.06411349773406982,-0.1544310002298456,0.02620400476170595,0.531440794467926,0.36134536491632885,0.7015362240195232,32,,,,
qwen32b,color,direct/none,score,label,desat-c0.2,0.2,True,3.9610384106636047,3.268696140984132,4.653380680343077,-0.17970076203346252,-0.400365235397828,0.04096371133090293,4.140739172697067,3.3809012527519147,4.900577092642219,32,3.6092983782291412,2.820431231338744,4.398165525119539,32
qwen32b,color,direct/none,score,label,desat-c0.1,0.1,True,5.748035490512848,5.066791049350028,6.4292799316756675,-0.5718497931957245,-0.8612122934220151,-0.28248729296943387,6.319885283708572,5.531681058352907,7.1080895090642375,32,5.788444489240646,4.944573804953679,6.632315173527614,32
qwen32b,color,direct/none,score,label,desat-c0.05,0.05,True,8.906770080327988,7.737764207923937,10.07577595273204,-1.1770237982273102,-1.5925727848175426,-0.7614748116370778,10.083793878555298,8.782492463460997,11.385095293649599,32,9.552353084087372,8.255055524022428,10.849650644152316,32
qwen32b,color,label/cyclic,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,color,label/cyclic,generation,label,desat-c0.2,0.2,True,0.15625,0.0713559813356579,0.2411440186643421,0,,,0.15625,0.0713559813356579,0.2411440186643421,32,0.15625,0.0713559813356579,0.2411440186643421,32
qwen32b,color,label/cyclic,generation,label,desat-c0.1,0.1,True,0.109375,0.03365950318126322,0.1850904968187368,-0.015625,-0.07141129957554983,0.04016129957554983,0.125,0.012841713889518075,0.23715828611048193,32,0.125,0.012841713889518075,0.23715828611048193,32
qwen32b,color,label/cyclic,generation,label,desat-c0.05,0.05,True,0.328125,0.21040888089623788,0.4458411191037621,-0.015625,-0.04749239759994328,0.01624239759994328,0.34375,0.2188768036480921,0.4686231963519079,32,0.34375,0.2188768036480921,0.4686231963519079,32
qwen32b,color,label/cyclic,score,reference,,,,0.0504034161567688,-0.044172578991383965,0.14497941130492156,-0.08274286985397339,-0.13780554837430553,-0.027680191333641233,0.1331462860107422,0.015446438111382951,0.2508461339101014,32,,,,
qwen32b,color,label/cyclic,score,label,desat-c0.2,0.2,True,3.4421209692955017,2.2222501829613055,4.661991755629698,-0.026542961597442627,-0.11500501646329953,0.06191909326841427,3.4686639308929443,2.2516397517260853,4.685688110059804,32,3.335517644882202,2.09322618034137,4.577809109423034,32
qwen32b,color,label/cyclic,score,label,desat-c0.1,0.1,True,5.473118424415588,4.504253978778841,6.441982870052335,-0.402449369430542,-0.6760049807524817,-0.1288937581086022,5.87556779384613,4.944622909778324,6.806512677913937,32,5.742421507835388,4.848967937990706,6.635875077680071,32
qwen32b,color,label/cyclic,score,label,desat-c0.05,0.05,True,8.333812981843948,6.774790250754344,9.892835712933554,-1.2081542015075684,-1.5231830699452757,-0.8931253330698611,9.541967183351517,7.998692131186244,11.08524223551679,32,9.408820897340775,7.8910241623762865,10.926617632305263,32
qwen32b,color,label/identity,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,color,label/identity,generation,label,desat-c0.2,0.2,True,0.03125,-0.013084455321243797,0.0755844553212438,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen32b,color,label/identity,generation,label,desat-c0.1,0.1,True,0.265625,0.13624230232042703,0.395007697679573,-0.015625,-0.04749239759994328,0.01624239759994328,0.28125,0.13690747111993484,0.42559252888006516,32,0.28125,0.13690747111993484,0.42559252888006516,32
qwen32b,color,label/identity,generation,label,desat-c0.05,0.05,True,0.453125,0.32073882235937046,0.5855111776406295,0.046875,-0.02345720376936583,0.11720720376936583,0.40625,0.25139640485509346,0.5611035951449066,32,0.40625,0.25139640485509346,0.5611035951449066,32
qwen32b,color,label/identity,score,reference,,,,0.07169684767723083,0.01852647425621784,0.12486722109824383,-0.09747511148452759,-0.14077904776097774,-0.05417117520807743,0.16917195916175842,0.09630869242437211,0.24203522589914472,32,,,,
qwen32b,color,label/identity,score,label,desat-c0.2,0.2,True,3.3959956765174866,2.499620978958422,4.292370374076551,-0.23870795965194702,-0.3920418228690117,-0.08537409643488239,3.6347036361694336,2.695396171794011,4.5740111005448565,32,3.465531677007675,2.5381443333139257,4.392919020701425,32
qwen32b,color,label/identity,score,label,desat-c0.1,0.1,True,6.335783541202545,5.245054028671806,7.426513053733284,-0.6250019669532776,-0.7999793623300355,-0.45002457157651965,6.960785508155823,5.825617182399119,8.095953833912526,32,6.791613548994064,5.669082512494821,7.9141445854933075,32
qwen32b,color,label/identity,score,label,desat-c0.05,0.05,True,9.62788650393486,7.956992050839704,11.298780957030017,-0.9241008758544922,-1.4022132678554369,-0.44598848385354745,10.551987379789352,8.668075183278681,12.435899576300024,32,10.382815420627594,8.487720940539457,12.27790990071573,32
qwen32b,relative_position,direct/none,generation,reference,,,,0.125,0.04569211532501728,0.20430788467498273,0,,,0.125,0.04569211532501728,0.20430788467498273,32,,,,
qwen32b,relative_position,direct/none,generation,label,blurrel-dotsep0.1,0.1,True,0.421875,0.27628957709048774,0.5674604229095123,0,,,0.421875,0.27628957709048774,0.5674604229095123,32,0.296875,0.1605871057262738,0.43316289427372623,32
qwen32b,relative_position,direct/none,generation,label,blurrel-dotsep0.2,0.2,True,0.703125,0.6021890333508124,0.8040609666491876,0.015625,-0.01624239759994328,0.04749239759994328,0.6875,0.5777032054402056,0.7972967945597944,32,0.5625,0.4350304096002269,0.6899695903997731,32
qwen32b,relative_position,direct/none,generation,label,blurrel-dotsep0.3,0.3,True,0.90625,0.8347628388139413,0.9777371611860587,0.015625,-0.01624239759994328,0.04749239759994328,0.890625,0.8021410090804655,0.9791089909195345,32,0.765625,0.6633990645079566,0.8678509354920434,32
qwen32b,relative_position,direct/none,score,reference,,,,6.387921243906021,5.423532809630338,7.3523096781817046,0.6342695951461792,0.30739851530056284,0.9611406749917956,5.753651648759842,4.743673433993217,6.763629863526467,32,,,,
qwen32b,relative_position,direct/none,score,label,blurrel-dotsep0.1,0.1,True,10.818726003170013,9.290202542639136,12.34724946370089,0.40339523553848267,-0.028542475347087926,0.8353329464240533,10.41533076763153,8.769147060508072,12.06151447475499,32,4.661679118871689,3.023847023636779,6.299511214106598,32
qwen32b,relative_position,direct/none,score,label,blurrel-dotsep0.2,0.2,True,16.28082185983658,14.910671629443087,17.65097209023007,1.06682488322258,0.5852301794154477,1.5484195870297122,15.213996976613998,13.782791258173768,16.64520269505423,32,9.460345327854156,7.751654083034561,11.169036572673752,32
qwen32b,relative_position,direct/none,score,label,blurrel-dotsep0.3,0.3,True,16.96370080113411,15.928459039495317,17.9989425627729,1.4089697897434235,0.9395479227165667,1.87839165677028,15.554731011390686,14.33178125916735,16.777680763614022,32,9.801079362630844,8.385905090426347,11.216253634835342,32
qwen32b,relative_position,label/cyclic,generation,reference,,,,0.109375,0.02089100908046551,0.1978589909195345,0.0,-0.045788428565961076,0.045788428565961076,0.109375,-0.00944905994018476,0.22819905994018475,32,,,,
qwen32b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.1,0.1,True,0.453125,0.31304402263034986,0.5932059773696501,-0.015625,-0.04749239759994328,0.01624239759994328,0.46875,0.3173190063625264,0.6201809936374736,32,0.359375,0.22023259921210603,0.49851740078789397,32
qwen32b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.2,0.2,True,0.6875,0.5877064335487223,0.7872935664512777,-0.015625,-0.04749239759994328,0.01624239759994328,0.703125,0.6021890333508124,0.8040609666491876,32,0.59375,0.4688768036480921,0.7186231963519079,32
qwen32b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.3,0.3,True,0.75,0.6584231428680778,0.8415768571319222,-0.015625,-0.04749239759994328,0.01624239759994328,0.765625,0.6742271789281424,0.8570228210718576,32,0.65625,0.5155855924612683,0.7969144075387317,32
qwen32b,relative_position,label/cyclic,score,reference,,,,5.902218222618103,5.105277236472603,6.699159208763603,0.6880258321762085,0.36213775807283505,1.013913906279582,5.2141923904418945,4.314749975301197,6.113634805582592,32,,,,
qwen32b,relative_position,label/cyclic,score,label,blurrel-dotsep0.1,0.1,True,9.319159299135208,8.094343930200795,10.543974668069621,0.5791886746883392,0.11015821062857661,1.048219138748102,8.739970624446869,7.320803590439009,10.159137658454728,32,3.5257782340049744,1.8920390028939884,5.15951746511596,32
qwen32b,relative_position,label/cyclic,score,label,blurrel-dotsep0.2,0.2,True,13.154482990503311,12.141802227544828,14.167163753461795,1.0689606964588165,0.6337706706086721,1.504150722308961,12.085522294044495,10.982834145807612,13.188210442281378,32,6.8713299036026,5.352932287684204,8.389727519520996,32
qwen32b,relative_position,label/cyclic,score,label,blurrel-dotsep0.3,0.3,True,12.945345014333725,11.947051120886266,13.943638907781184,1.208441823720932,0.7232946403573506,1.6935890070845134,11.736903190612793,10.540548588159323,12.933257793066263,32,6.522710800170898,4.979673954005298,8.065747646336499,32
qwen32b,relative_position,label/identity,generation,reference,,,,0.21875,0.08186250804784129,0.3556374919521587,-0.03125,-0.09498479519988656,0.03248479519988656,0.25,0.08490747298250728,0.4150925270174927,32,,,,
qwen32b,relative_position,label/identity,generation,label,blurrel-dotsep0.1,0.1,True,0.3125,0.16952567762788254,0.4554743223721175,0.0,-0.045788428565961076,0.045788428565961076,0.3125,0.16237259727715833,0.46262740272284164,32,0.0625,-0.08047432237211746,0.20547432237211746,32
qwen32b,relative_position,label/identity,generation,label,blurrel-dotsep0.2,0.2,True,0.515625,0.382252691951763,0.648997308048237,0.109375,0.03365950318126322,0.1850904968187368,0.40625,0.25139640485509346,0.5611035951449066,32,0.15625,-0.07468669824621701,0.387186698246217,32
qwen32b,relative_position,label/identity,generation,label,blurrel-dotsep0.3,0.3,True,0.609375,0.48203397200348685,0.7367160279965131,0.109375,0.02089100908046551,0.1978589909195345,0.5,0.3168462857361557,0.6831537142638443,32,0.25,0.050412867097444664,0.44958713290255536,32
qwen32b,relative_position,label/identity,score,reference,,,,4.961344540119171,3.863914186140862,6.05877489409748,1.031994640827179,0.38753115417816775,1.6764581274761903,3.929349899291992,2.6865956608386323,5.172104137745352,32,,,,
qwen32b,relative_position,label/identity,score,label,blurrel-dotsep0.1,0.1,True,7.862961083650589,6.606080781668985,9.119841385632192,1.1336518824100494,0.5091146395368816,1.7581891252832174,6.7293092012405396,5.26818241324088,8.1904359892402,32,2.7999593019485474,1.5753362835868165,4.024582320310278,32
qwen32b,relative_position,label/identity,score,label,blurrel-dotsep0.2,0.2,True,11.420907020568848,10.28523057657994,12.556583464557756,2.21306449174881,1.2552403792692823,3.1708886042283373,9.207842528820038,7.637068160171852,10.778616897468224,32,5.278492629528046,3.4482902159665563,7.108695043089535,32
qwen32b,relative_position,label/identity,score,label,blurrel-dotsep0.3,0.3,True,12.04252216219902,10.715216837531722,13.369827486866319,2.641757607460022,1.66684557741686,3.616669637503184,9.400764554738998,7.412799142789293,11.388729966688704,32,5.471414655447006,3.762922342049962,7.179906968844051,32
qwen32b,stripe_orientation,direct/none,generation,reference,,,,0.203125,0.11317229479962386,0.2930777052003761,0,,,0.203125,0.11317229479962386,0.2930777052003761,32,,,,
qwen32b,stripe_orientation,direct/none,generation,label,blurrel-period0.37,0.37,True,0.8125,0.7127064335487223,0.9122935664512777,0,,,0.8125,0.7127064335487223,0.9122935664512777,32,0.609375,0.49972748735092754,0.7190225126490725,32
qwen32b,stripe_orientation,direct/none,generation,label,blurrel-period0.4,0.4,True,0.9375,0.8769276025450106,0.9980723974549894,0,,,0.9375,0.8769276025450106,0.9980723974549894,32,0.734375,0.6429771789281424,0.8257728210718576,32
qwen32b,stripe_orientation,direct/none,generation,label,blurrel-period0.43,0.43,True,0.984375,0.9525076024000567,1.0162423975999433,0.015625,-0.01624239759994328,0.04749239759994328,0.96875,0.9050152048001134,1.0324847951998866,32,0.765625,0.6446154868685786,0.8866345131314214,32
qwen32b,stripe_orientation,direct/none,score,reference,,,,8.819224178791046,6.114016366240861,11.524431991341231,-1.1341049373149872,-1.4287195301836213,-0.8394903444463531,9.953329116106033,7.224521854863532,12.682136377348534,32,,,,
qwen32b,stripe_orientation,direct/none,score,label,blurrel-period0.37,0.37,True,27.626722514629364,25.239290014913706,30.01415501434502,-1.4891578555107117,-1.7964854763846736,-1.1818302346367497,29.115880370140076,26.743494307880887,31.488266432399264,32,19.162551254034042,16.30789324728941,22.017209260778674,32
qwen32b,stripe_orientation,direct/none,score,label,blurrel-period0.4,0.4,True,30.697757244110107,28.910958000334098,32.48455648788612,-0.7966456115245819,-1.1612769598481607,-0.4320142632010031,31.49440285563469,29.734246774968007,33.25455893630137,32,21.541073739528656,18.54806275958824,24.53408471946907,32
qwen32b,stripe_orientation,direct/none,score,label,blurrel-period0.43,0.43,True,32.566950619220734,31.578072797103484,33.55582844133799,1.3391633033752441,0.5527056330974807,2.1256209736530076,31.22778731584549,29.56615140911508,32.8894232225759,32,21.274458199739456,17.785078032845394,24.763838366633518,32
qwen32b,stripe_orientation,label/cyclic,generation,reference,,,,0.203125,0.11317229479962386,0.2930777052003761,0,,,0.203125,0.11317229479962386,0.2930777052003761,32,,,,
qwen32b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.37,0.37,True,0.671875,0.5735697391246488,0.7701802608753512,0,,,0.671875,0.5735697391246488,0.7701802608753512,32,0.46875,0.33974765404298957,0.5977523459570104,32
qwen32b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.4,0.4,True,0.859375,0.7770274040801542,0.9417225959198458,0,,,0.859375,0.7770274040801542,0.9417225959198458,32,0.65625,0.5400745508870225,0.7724254491129775,32
qwen32b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.43,0.43,True,0.984375,0.9525076024000567,1.0162423975999433,0,,,0.984375,0.9525076024000567,1.0162423975999433,32,0.78125,0.6903914038175158,0.8721085961824842,32
qwen32b,stripe_orientation,label/cyclic,score,reference,,,,10.02379658818245,7.674742283131857,12.372850893233043,-1.1293194890022278,-1.341904131185366,-0.9167348468190897,11.153116077184677,8.723274590772768,13.582957563596587,32,,,,
qwen32b,stripe_orientation,label/cyclic,score,label,blurrel-period0.37,0.37,True,24.556823432445526,22.656668859067885,26.456978005823167,-2.564830780029297,-3.2013306573729934,-1.9283309026856004,27.121654212474823,25.3572421148849,28.886066310064745,32,15.968538135290146,13.66156842470119,18.2755078458791,32
qwen32b,stripe_orientation,label/cyclic,score,label,blurrel-period0.4,0.4,True,27.31699299812317,25.515849796188387,29.11813620005795,-2.311831086874008,-3.005330297932254,-1.6183318758157628,29.628824084997177,28.1661986250597,31.091449544934655,32,18.4757080078125,16.064953326079657,20.886462689545343,32
qwen32b,stripe_orientation,label/cyclic,score,label,blurrel-period0.43,0.43,True,26.884926289319992,25.06960178763724,28.700250791002745,0.5618362426757812,-0.2961917209794397,1.419864206331002,26.32309004664421,23.99062047671984,28.65555961656858,32,15.169973969459534,11.377301707080688,18.962646231838377,32
qwen32b,stripe_orientation,label/identity,generation,reference,,,,0.203125,0.11317229479962386,0.2930777052003761,0,,,0.203125,0.11317229479962386,0.2930777052003761,32,,,,
qwen32b,stripe_orientation,label/identity,generation,label,blurrel-period0.37,0.37,True,0.8125,0.7238310893575124,0.9011689106424876,0,,,0.8125,0.7238310893575124,0.9011689106424876,32,0.609375,0.49972748735092754,0.7190225126490725,32
qwen32b,stripe_orientation,label/identity,generation,label,blurrel-period0.4,0.4,True,0.9375,0.8769276025450106,0.9980723974549894,0,,,0.9375,0.8769276025450106,0.9980723974549894,32,0.734375,0.6321490645079566,0.8366009354920434,32
qwen32b,stripe_orientation,label/identity,generation,label,blurrel-period0.43,0.43,True,0.984375,0.9525076024000567,1.0162423975999433,0.015625,-0.01624239759994328,0.04749239759994328,0.96875,0.9050152048001134,1.0324847951998866,32,0.765625,0.6446154868685786,0.8866345131314214,32
qwen32b,stripe_orientation,label/identity,score,reference,,,,8.74665904045105,6.275921306100404,11.217396774801696,-1.0113587081432343,-1.3293053956811085,-0.69341202060536,9.758017748594284,7.239360209098586,12.276675288089983,32,,,,
qwen32b,stripe_orientation,label/identity,score,label,blurrel-period0.37,0.37,True,26.94203719496727,24.73201220478448,29.15206218515006,-1.4581240117549896,-1.7611554651346553,-1.155092558375324,28.40016120672226,26.202369563633308,30.59795284981121,32,18.642143458127975,16.084512922797376,21.199773993458574,32
qwen32b,stripe_orientation,label/identity,score,label,blurrel-period0.4,0.4,True,29.582312554121017,27.82763398744232,31.336991120799716,-1.3647362291812897,-1.9021263504248584,-0.827346107937721,30.947048783302307,29.22439778632831,32.669699780276304,32,21.189031034708023,18.477749015479002,23.900313053937044,32
qwen32b,stripe_orientation,label/identity,score,label,blurrel-period0.43,0.43,True,29.538736164569855,28.151837310684595,30.925635018455115,1.394976258277893,0.14589767770239503,2.644054838853391,28.14375990629196,25.741963108559247,30.545556704024676,32,18.385742157697678,14.462127296794648,22.309357018600707,32
qwen32b,text_reading,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,text_reading,direct/none,generation,label,lowres-font4,4.0,True,0,,,0,,,0,,,31,0,,,31
qwen32b,text_reading,direct/none,generation,label,lowres-font3,3.0,True,0.015625,-0.01624239759994328,0.04749239759994328,-0.015625,-0.04749239759994328,0.01624239759994328,0.03125,-0.03248479519988656,0.09498479519988656,32,0.03125,-0.03248479519988656,0.09498479519988656,32
qwen32b,text_reading,direct/none,generation,label,lowres-font2.5,2.5,True,0.015625,-0.01624239759994328,0.04749239759994328,-0.03125,-0.0755844553212438,0.013084455321243797,0.046875,-0.00651075368499985,0.10026075368499984,32,0.046875,-0.00651075368499985,0.10026075368499984,32
qwen32b,text_reading,direct/none,score,reference,,,,0.1035560667514801,0.01828432087179105,0.18882781263116916,-0.02091929316520691,-0.08869987734993634,0.04686129101952252,0.12447535991668701,-0.008562069292788327,0.2575127891261624,32,,,,
qwen32b,text_reading,direct/none,score,label,lowres-font4,4.0,True,0.3394402861595154,0.07943377250880701,0.5994467998102238,-0.08111074566841125,-0.21294896643852737,0.05072747510170486,0.42055103182792664,0.07008360315272077,0.7710184605031325,32,0.2960756719112396,-0.1071114544438877,0.699262798266367,32
qwen32b,text_reading,direct/none,score,label,lowres-font3,3.0,True,0.44962021708488464,0.27530321643011335,0.6239372177396559,-0.11656790971755981,-0.2242099122528845,-0.00892590718223514,0.5661881268024445,0.3137860621539118,0.8185901914509771,32,0.44171276688575745,0.15369320814533416,0.7297323256261807,32
qwen32b,text_reading,direct/none,score,label,lowres-font2.5,2.5,True,0.5430271029472351,0.3799139549666515,0.7061402509278187,-0.11604052782058716,-0.20167363016737694,-0.030407425473797378,0.6590676307678223,0.4597849921815867,0.8583502693540579,32,0.5345922708511353,0.30415639649146586,0.7650281452108046,32
qwen32b,text_reading,label/cyclic,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,text_reading,label/cyclic,generation,label,lowres-font4,4.0,True,0,,,0,,,0,,,32,0,,,32
qwen32b,text_reading,label/cyclic,generation,label,lowres-font3,3.0,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen32b,text_reading,label/cyclic,generation,label,lowres-font2.5,2.5,True,0.03125,-0.013084455321243797,0.0755844553212438,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen32b,text_reading,label/cyclic,score,reference,,,,0.027589797973632812,-0.05006119705642835,0.10524079300369397,0.013928413391113281,-0.06235050541246634,0.0902073321946929,0.013661384582519531,-0.09602152127671601,0.12334429044175507,32,,,,
qwen32b,text_reading,label/cyclic,score,label,lowres-font4,4.0,True,0.05943953990936279,-0.16498911905849867,0.28386819887722425,-0.06610557436943054,-0.17947906890581466,0.047267920166953595,0.12554511427879333,-0.1398059886642885,0.3908962172218752,32,0.1118837296962738,-0.1977016634455266,0.4214691228380742,32
qwen32b,text_reading,label/cyclic,score,label,lowres-font3,3.0,True,0.28163447976112366,0.10115986159181403,0.4621090979304333,-0.060413897037506104,-0.1692581237477388,0.04843032967272658,0.34204837679862976,0.089904621937695,0.5941921316595645,32,0.32838699221611023,0.06140627222473466,0.5953677122074859,32
qwen32b,text_reading,label/cyclic,score,label,lowres-font2.5,2.5,True,0.4183780550956726,0.2137453202484057,0.6230107899429396,-0.11201173067092896,-0.24000127499864302,0.015977813656785106,0.5303897857666016,0.2736476133902273,0.7871319581429759,32,0.516728401184082,0.22904383189115762,0.8044129704770064,32
qwen32b,text_reading,label/identity,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen32b,text_reading,label/identity,generation,label,lowres-font4,4.0,True,0,,,0,,,0,,,32,0,,,32
qwen32b,text_reading,label/identity,generation,label,lowres-font3,3.0,True,0,,,-0.015625,-0.04749239759994328,0.01624239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen32b,text_reading,label/identity,generation,label,lowres-font2.5,2.5,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen32b,text_reading,label/identity,score,reference,,,,-0.004219323396682739,-0.0695668687888642,0.06112822199549872,0.0057833194732666016,-0.044414359624975704,0.05598099857150891,-0.01000264286994934,-0.09874161001158606,0.07873632427168738,32,,,,
qwen32b,text_reading,label/identity,score,label,lowres-font4,4.0,True,0.08216169476509094,-0.12333170203154376,0.28765509156172564,-0.07160073518753052,-0.20147006937581768,0.05826859900075665,0.15376242995262146,-0.129858436689473,0.4373832965947159,32,0.1637650728225708,-0.13408475434952255,0.46161489999466415,32
qwen32b,text_reading,label/identity,score,label,lowres-font3,3.0,True,0.29329055547714233,0.11940339463710203,0.46717771631718263,-0.1027866005897522,-0.22648046850840195,0.020907267328897555,0.39607715606689453,0.13566715302461058,0.6564871591091785,32,0.40607979893684387,0.13807942255139388,0.6740801753222938,32
qwen32b,text_reading,label/identity,score,label,lowres-font2.5,2.5,True,0.19523364305496216,0.057357080697429536,0.3331102054124948,-0.1536857783794403,-0.24572946168308824,-0.06164209507579238,0.34891942143440247,0.16176645123821867,0.5360723916305863,32,0.3589220643043518,0.13611790637316526,0.5817262222355384,32
qwen8b,color,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,color,direct/none,generation,label,desat-c0.2,0.2,True,0.03125,-0.013084455321243797,0.0755844553212438,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen8b,color,direct/none,generation,label,desat-c0.1,0.1,True,-0.015625,-0.04749239759994328,0.01624239759994328,0.015625,-0.01624239759994328,0.04749239759994328,-0.03125,-0.09498479519988656,0.03248479519988656,32,-0.03125,-0.09498479519988656,0.03248479519988656,32
qwen8b,color,direct/none,generation,label,desat-c0.05,0.05,True,0.21875,0.12789140381751585,0.30960859618248415,-0.046875,-0.11720720376936583,0.02345720376936583,0.265625,0.12837900680025705,0.40287099319974295,32,0.265625,0.12837900680025705,0.40287099319974295,32
qwen8b,color,direct/none,score,reference,,,,0.27177804708480835,0.19558527398249886,0.34797082018711784,0.030268311500549316,-0.014603302418806342,0.07513992541990497,0.24150973558425903,0.1452646562419851,0.337754814926533,32,,,,
qwen8b,color,direct/none,score,label,desat-c0.2,0.2,True,1.877121925354004,1.6001390923637437,2.154104758344264,-0.2853792905807495,-0.41852961782363424,-0.1522289633378648,2.1625012159347534,1.8753713717294511,2.4496310601400557,32,1.9209914803504944,1.6147930235947217,2.2271899371062673,32
qwen8b,color,direct/none,score,label,desat-c0.1,0.1,True,2.4069340229034424,2.2086957481087257,2.605172297698159,-0.3694208264350891,-0.5491380673507937,-0.18970358551938443,2.7763548493385315,2.499073732683111,3.053635965993952,32,2.5348451137542725,2.2148153474956254,2.8548748800129196,32
qwen8b,color,direct/none,score,label,desat-c0.05,0.05,True,2.541759431362152,2.304428478332979,2.779090384391325,-0.357374370098114,-0.5068507308570531,-0.20789800933917488,2.899133801460266,2.5577729091444987,3.2404946937760335,32,2.657624065876007,2.27461838234548,3.040629749406534,32
qwen8b,color,label/cyclic,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,color,label/cyclic,generation,label,desat-c0.2,0.2,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/cyclic,generation,label,desat-c0.1,0.1,True,0.03125,-0.013084455321243797,0.0755844553212438,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.04016129957554983,0.07141129957554983,32,0.015625,-0.04016129957554983,0.07141129957554983,32
qwen8b,color,label/cyclic,generation,label,desat-c0.05,0.05,True,0.078125,-0.01469544074718028,0.17094544074718027,0.0,-0.045788428565961076,0.045788428565961076,0.078125,-0.04396257017862698,0.20021257017862698,32,0.078125,-0.04396257017862698,0.20021257017862698,32
qwen8b,color,label/cyclic,score,reference,,,,-0.0412728488445282,-0.17609082095901085,0.09354512326995446,-0.03026840090751648,-0.08982370213811255,0.02928690032307959,-0.011004447937011719,-0.1788418263404858,0.15683293046646235,32,,,,
qwen8b,color,label/cyclic,score,label,desat-c0.2,0.2,True,1.5685693621635437,1.2680506187216265,1.869088105605461,-0.15130865573883057,-0.3462711192787143,0.04365380780105316,1.7198780179023743,1.368477166728992,2.0712788690757566,32,1.730882465839386,1.3576124650500454,2.104152466628727,32
qwen8b,color,label/cyclic,score,label,desat-c0.1,0.1,True,2.1931012570858,1.471092152494275,2.9151103616773253,-0.3798743188381195,-0.6371534144371287,-0.12259522323911037,2.5729755759239197,1.7160225934893427,3.4299285583584966,32,2.5839800238609314,1.7285297816898437,3.4394302660320193,32
qwen8b,color,label/cyclic,score,label,desat-c0.05,0.05,True,1.5034061968326569,0.8425654001572391,2.1642469935080744,-0.34144723415374756,-0.7705415774665385,0.08764710915904333,1.8448534309864044,0.8394946095223079,2.850212252450501,32,1.8558578789234161,0.8633122212789756,2.8484035365678566,32
qwen8b,color,label/identity,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,color,label/identity,generation,label,desat-c0.2,0.2,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/identity,generation,label,desat-c0.1,0.1,True,0.03125,-0.013084455321243797,0.0755844553212438,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen8b,color,label/identity,generation,label,desat-c0.05,0.05,True,0.015625,-0.06984588159960228,0.10109588159960228,0.046875,-0.00651075368499985,0.10026075368499984,-0.03125,-0.15185275731454934,0.08935275731454934,32,-0.03125,-0.15185275731454934,0.08935275731454934,32
qwen8b,color,label/identity,score,reference,,,,-0.07907110452651978,-0.1663748751005182,0.00823266604747866,-0.03674319386482239,-0.08985207755387294,0.01636568982422816,-0.04232791066169739,-0.13839721865487048,0.05374139733147572,32,,,,
qwen8b,color,label/identity,score,label,desat-c0.2,0.2,True,1.6389725506305695,1.095933149684348,2.182011951576791,-0.1830698549747467,-0.32532463397903244,-0.04081507597046097,1.8220424056053162,1.2326049455264776,2.4114798656841545,32,1.8643703162670135,1.277975671731979,2.450764960802048,32
qwen8b,color,label/identity,score,label,desat-c0.1,0.1,True,2.251892477273941,1.6010232947101666,2.9027616598377155,-0.35994401574134827,-0.7238236326284277,0.003935601145731271,2.6118364930152893,1.7769828105757839,3.446690175454795,32,2.6541644036769867,1.8329635422889,3.4753652650650735,32
qwen8b,color,label/identity,score,label,desat-c0.05,0.05,True,1.5971278846263885,0.7130386479428216,2.4812171213099554,-0.131501704454422,-0.6479845934374822,0.38498118452863817,1.7286295890808105,0.37302225678515066,3.0842369213764704,32,1.770957499742508,0.4184062040901504,3.1235087953948657,32
qwen8b,relative_position,direct/none,generation,reference,,,,0.0,-0.0647546166777338,0.0647546166777338,0.046875,-0.00651075368499985,0.10026075368499984,-0.046875,-0.13079876944344027,0.03704876944344025,32,,,,
qwen8b,relative_position,direct/none,generation,label,blurrel-dotsep0.1,0.1,True,0.0625,-0.026168910642487594,0.1511689106424876,0.0,-0.07930788467498272,0.07930788467498272,0.0625,-0.06496959039977313,0.18996959039977313,32,0.109375,-0.05402217979178631,0.2727721797917863,32
qwen8b,relative_position,direct/none,generation,label,blurrel-dotsep0.2,0.2,True,0.046875,-0.04872719279982983,0.14247719279982984,0.109375,0.03365950318126322,0.1850904968187368,-0.0625,-0.18996959039977313,0.06496959039977313,32,-0.015625,-0.1958033391195919,0.1645533391195919,32
qwen8b,relative_position,direct/none,generation,label,blurrel-dotsep0.3,0.3,True,0.0625,-0.026168910642487594,0.1511689106424876,0.03125,-0.04722741273584141,0.10972741273584141,0.03125,-0.10563749195215871,0.1681374919521587,32,0.078125,-0.08766057215681311,0.2439105721568131,32
qwen8b,relative_position,direct/none,score,reference,,,,0.7797242999076843,0.22633316023951044,1.3331154395758582,0.5115610957145691,0.20858139245740093,0.8145407989717373,0.26816320419311523,-0.18707986082960626,0.7234062692158367,32,,,,
qwen8b,relative_position,direct/none,score,label,blurrel-dotsep0.1,0.1,True,1.3026069402694702,0.5375853099833532,2.0676285705555872,0.4146091341972351,-0.05981914458222537,0.8890374129766956,0.8879978060722351,0.19166845705633928,1.5843271550881308,32,0.6198346018791199,-0.02334329175554839,1.263012495513788,32
qwen8b,relative_position,direct/none,score,label,blurrel-dotsep0.2,0.2,True,1.9455734491348267,1.3438380329185193,2.547308865351134,0.8780731558799744,0.31195836100446706,1.4441879507554818,1.0675002932548523,0.20953664486883705,1.9254639416408676,32,0.7993370890617371,-0.1905225490119331,1.7891967271354072,32
qwen8b,relative_position,direct/none,score,label,blurrel-dotsep0.3,0.3,True,2.09233695268631,1.4909240736679807,2.693749831704639,1.1678841710090637,0.7857285112465042,1.5500398307716232,0.9244527816772461,0.25571334204344454,1.5931922213110477,32,0.6562895774841309,-0.1816099428119592,1.4941890977802208,32
qwen8b,relative_position,label/cyclic,generation,reference,,,,-0.140625,-0.24538323086926603,-0.03586676913073397,0.09375,0.02226283881394127,0.16523716118605875,-0.234375,-0.38613014169366433,-0.08261985830633567,32,,,,
qwen8b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.1,0.1,True,-0.09375,-0.20052150736999969,0.0130215073699997,-0.0625,-0.13843151864664194,0.013431518646641924,-0.03125,-0.1681374919521587,0.10563749195215871,32,0.203125,0.00962148106448435,0.39662851893551565,32
qwen8b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.2,0.2,True,-0.09375,-0.1902050392437937,0.0027050392437937,0.0,-0.045788428565961076,0.045788428565961076,-0.09375,-0.20052150736999969,0.0130215073699997,32,0.140625,-0.054899498239683514,0.33614949823968354,32
qwen8b,relative_position,label/cyclic,generation,label,blurrel-dotsep0.3,0.3,True,-0.015625,-0.08779626444003258,0.05654626444003258,-0.046875,-0.10026075368499984,0.00651075368499985,0.03125,-0.05960859618248415,0.12210859618248415,32,0.265625,0.06611995105440291,0.46513004894559706,32
qwen8b,relative_position,label/cyclic,score,reference,,,,0.04399162530899048,-0.23627575887524332,0.3242590094932243,-0.17543482780456543,-0.3541995396195957,0.0033298840104648564,0.2194264531135559,0.002015417241413159,0.43683748898569863,32,,,,
qwen8b,relative_position,label/cyclic,score,label,blurrel-dotsep0.1,0.1,True,-0.1696782112121582,-0.40866495041796463,0.06930852799364823,-0.25311279296875,-0.3906448166237213,-0.1155807693137787,0.0834345817565918,-0.10067369861152886,0.26754286212471245,32,-0.1359918713569641,-0.40256548668704617,0.13058174397311795,32
qwen8b,relative_position,label/cyclic,score,label,blurrel-dotsep0.2,0.2,True,-0.24653416872024536,-0.4612973754980513,-0.03177096194243942,-0.35034114122390747,-0.5721194236473942,-0.12856285880042076,0.10380697250366211,-0.1100148423952319,0.3176287874025561,32,-0.1156194806098938,-0.43010473728007764,0.19886577606029004,32
qwen8b,relative_position,label/cyclic,score,label,blurrel-dotsep0.3,0.3,True,-0.22469478845596313,-0.4671791679050471,0.017789590993120857,-0.35106247663497925,-0.5153414812559802,-0.18678347201397832,0.1263676881790161,-0.11465323436940555,0.3673886107274378,32,-0.0930587649345398,-0.4294667913932211,0.2433492615241415,32
qwen8b,relative_position,label/identity,generation,reference,,,,-0.03125,-0.0755844553212438,0.013084455321243797,-0.015625,-0.04749239759994328,0.01624239759994328,-0.015625,-0.07141129957554983,0.04016129957554983,32,,,,
qwen8b,relative_position,label/identity,generation,label,blurrel-dotsep0.1,0.1,True,-0.0625,-0.13843151864664194,0.013431518646641924,-0.015625,-0.07141129957554983,0.04016129957554983,-0.046875,-0.1528766955462315,0.05912669554623151,32,-0.03125,-0.1329941137894072,0.0704941137894072,32
qwen8b,relative_position,label/identity,generation,label,blurrel-dotsep0.2,0.2,True,0.0,-0.045788428565961076,0.045788428565961076,-0.03125,-0.0755844553212438,0.013084455321243797,0.03125,-0.04722741273584141,0.10972741273584141,32,0.046875,-0.05912669554623151,0.1528766955462315,32
qwen8b,relative_position,label/identity,generation,label,blurrel-dotsep0.3,0.3,True,0.03125,-0.013084455321243797,0.0755844553212438,0.03125,-0.03248479519988656,0.09498479519988656,0.0,-0.09157685713192215,0.09157685713192215,32,0.015625,-0.06984588159960228,0.10109588159960228,32
qwen8b,relative_position,label/identity,score,reference,,,,-0.02801072597503662,-0.3831032354079918,0.32708178345791855,0.05058714747428894,-0.2222000384144186,0.3233743333629965,-0.07859787344932556,-0.3545223616721515,0.1973266147735004,32,,,,
qwen8b,relative_position,label/identity,score,label,blurrel-dotsep0.1,0.1,True,-0.08850911259651184,-0.7822489136388445,0.6052306884458208,0.1437607705593109,-0.1481595327054091,0.43568107382403093,-0.23226988315582275,-0.7808965075365096,0.3163567412248641,32,-0.1536720097064972,-0.7341010704835317,0.4267570510705373,32
qwen8b,relative_position,label/identity,score,label,blurrel-dotsep0.2,0.2,True,1.199034571647644,0.48431778832881434,1.9137513549664737,0.1909225583076477,-0.06359270744522472,0.4454378240605201,1.0081120133399963,0.2665161353716533,1.7497078913083395,32,1.086709886789322,0.35885154503578864,1.8145682285428553,32
qwen8b,relative_position,label/identity,score,label,blurrel-dotsep0.3,0.3,True,1.2569525837898254,0.6264550871610247,1.8874500804186263,0.8651054501533508,0.5294489764273055,1.200761923879396,0.3918471336364746,-0.1636548689153392,0.9473491361882884,32,0.47044500708580017,-0.0742514366618916,1.015141450833492,32
qwen8b,stripe_orientation,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,stripe_orientation,direct/none,generation,label,blurrel-period0.37,0.37,True,0.421875,0.3553733170181343,0.4883766829818657,0.015625,-0.01624239759994328,0.04749239759994328,0.40625,0.3213559813356579,0.4911440186643421,32,0.40625,0.3213559813356579,0.4911440186643421,32
qwen8b,stripe_orientation,direct/none,generation,label,blurrel-period0.4,0.4,True,0.375,0.28342314286807785,0.46657685713192215,0.015625,-0.01624239759994328,0.04749239759994328,0.359375,0.25461676913073394,0.46413323086926606,32,0.359375,0.25461676913073394,0.46413323086926606,32
qwen8b,stripe_orientation,direct/none,generation,label,blurrel-period0.43,0.43,True,0.15625,0.0494784926300003,0.2630215073699997,0.015625,-0.01624239759994328,0.04749239759994328,0.140625,0.03586676913073397,0.24538323086926603,32,0.140625,0.03586676913073397,0.24538323086926603,32
qwen8b,stripe_orientation,direct/none,score,reference,,,,1.815106213092804,1.3248995089903282,2.3053129171952795,-0.7510977387428284,-1.2538726262753725,-0.2483228512102842,2.5662039518356323,1.906491556203298,3.2259163474679666,32,,,,
qwen8b,stripe_orientation,direct/none,score,label,blurrel-period0.37,0.37,True,10.828566074371338,9.888214493352237,11.768917655390439,-0.1954912543296814,-0.5659479928645832,0.17496548420522035,11.02405732870102,9.925507272139175,12.122607385262864,32,8.457853376865387,7.169455116027459,9.746251637703315,32
qwen8b,stripe_orientation,direct/none,score,label,blurrel-period0.4,0.4,True,10.595923960208893,9.702105445530684,11.489742474887102,0.6602422595024109,0.20380067847853933,1.1166838405262824,9.935681700706482,8.779268576474998,11.092094824937966,32,7.36947774887085,6.042600803640836,8.696354694100863,32
qwen8b,stripe_orientation,direct/none,score,label,blurrel-period0.43,0.43,True,1.0158899426460266,0.6590343905455789,1.3727454947464743,0.13081294298171997,-0.03705598789287062,0.29868187385631056,0.8850769996643066,0.46241842502560254,1.3077355743030108,32,-1.6811269521713257,-2.397117271678582,-0.9651366326640693,32
qwen8b,stripe_orientation,label/cyclic,generation,reference,,,,0.0625,0.0019276025450105719,0.12307239745498944,-0.015625,-0.10109588159960228,0.06984588159960228,0.078125,-0.04396257017862698,0.20021257017862698,32,,,,
qwen8b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.37,0.37,True,0.421875,0.2692588293158892,0.5744911706841108,0.03125,-0.03248479519988656,0.09498479519988656,0.390625,0.2272278202082137,0.5540221797917864,32,0.3125,0.08935480169780069,0.5356451983021993,32
qwen8b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.4,0.4,True,0.5625,0.4350304096002269,0.6899695903997731,0.0,-0.10238603885638217,0.10238603885638217,0.5625,0.3590117724211856,0.7659882275788144,32,0.484375,0.21548978748700787,0.7532602125129921,32
qwen8b,stripe_orientation,label/cyclic,generation,label,blurrel-period0.43,0.43,True,0.3125,0.2238310893575124,0.4011689106424876,0.015625,-0.05654626444003258,0.08779626444003258,0.296875,0.1769532349008899,0.4167967650991101,32,0.21875,0.03595435785628487,0.40154564214371513,32
qwen8b,stripe_orientation,label/cyclic,score,reference,,,,1.461504191160202,0.6764260351084573,2.246582347211947,-0.5171787142753601,-1.052600604742854,0.018243176192133892,1.9786829054355621,1.3393288376089982,2.618036973262126,32,,,,
qwen8b,stripe_orientation,label/cyclic,score,label,blurrel-period0.37,0.37,True,7.035345196723938,5.979358464045855,8.091331929402022,-0.08025914430618286,-0.7135017605138861,0.5529834719015204,7.115604341030121,6.137018124329968,8.094190557730274,32,5.136921435594559,4.0005504826582,6.273292388530917,32
qwen8b,stripe_orientation,label/cyclic,score,label,blurrel-period0.4,0.4,True,6.569046854972839,5.722601190043137,7.415492519902542,0.3062615990638733,-0.4141143008144518,1.0266374989421982,6.262785255908966,5.106014388956571,7.419556122861361,32,4.284102350473404,2.8506378066899427,5.717566894256866,32
qwen8b,stripe_orientation,label/cyclic,score,label,blurrel-period0.43,0.43,True,2.7670085430145264,2.1092529815547776,3.424764104474275,0.5492734313011169,0.27935103469628036,0.8191958279059535,2.2177351117134094,1.5169574290050432,2.9185127944217757,32,0.2390522062778473,-0.6394653742997054,1.1175697868554,32
qwen8b,stripe_orientation,label/identity,generation,reference,,,,0.015625,-0.01624239759994328,0.04749239759994328,-0.0625,-0.12307239745498944,-0.0019276025450105719,0.078125,0.011623317018134294,0.1446266829818657,32,,,,
qwen8b,stripe_orientation,label/identity,generation,label,blurrel-period0.37,0.37,True,0.171875,0.08488451704220314,0.2588654829577969,-0.03125,-0.0755844553212438,0.013084455321243797,0.203125,0.0922888616968905,0.3139611383031095,32,0.125,0.0038552050900211438,0.24614479490997887,32
qwen8b,stripe_orientation,label/identity,generation,label,blurrel-period0.4,0.4,True,0.234375,0.14297717892814243,0.32577282107185757,0,,,0.234375,0.14297717892814243,0.32577282107185757,32,0.15625,0.04007455088702251,0.2724254491129775,32
qwen8b,stripe_orientation,label/identity,generation,label,blurrel-period0.43,0.43,True,-0.015625,-0.11258814656586467,0.08133814656586467,0.0,-0.09157685713192215,0.09157685713192215,-0.015625,-0.17741033096753336,0.14616033096753336,32,-0.09375,-0.26773096591559375,0.08023096591559373,32
qwen8b,stripe_orientation,label/identity,score,reference,,,,0.8810949921607971,0.14682643394918626,1.615363550372408,-0.44478657841682434,-0.8352575011798432,-0.05431565565380547,1.3258815705776215,0.6758824827003341,1.975880658454909,32,,,,
qwen8b,stripe_orientation,label/identity,score,label,blurrel-period0.37,0.37,True,4.669968783855438,3.768458076598086,5.5714794911127905,-1.4500812292099,-1.8630150839062198,-1.03714737451358,6.120050013065338,5.084258622845459,7.155841403285217,32,4.794168442487717,3.72427659006165,5.8640602949137834,32
qwen8b,stripe_orientation,label/identity,score,label,blurrel-period0.4,0.4,True,4.42444372177124,3.5544263429960083,5.294461100546473,-1.0369494557380676,-1.5247645142692852,-0.5491343972068501,5.461393177509308,4.350195140264942,6.572591214753674,32,4.135511606931686,2.895721173120412,5.375302040742961,32
qwen8b,stripe_orientation,label/identity,score,label,blurrel-period0.43,0.43,True,0.6508266925811768,0.26362263421664,1.0380307509457136,-0.3082107901573181,-0.6370354831634853,0.02061390284884912,0.9590374827384949,0.42267864366780283,1.4953963218091868,32,-0.3668440878391266,-1.2216913795246453,0.48800320384639206,32
qwen8b,text_reading,direct/none,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,text_reading,direct/none,generation,label,lowres-font4,4.0,True,0,,,0,,,0,,,31,0,,,31
qwen8b,text_reading,direct/none,generation,label,lowres-font3,3.0,True,0,,,-0.015625,-0.04749239759994328,0.01624239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,text_reading,direct/none,generation,label,lowres-font2.5,2.5,True,0.03125,-0.013084455321243797,0.0755844553212438,0.03125,-0.03248479519988656,0.09498479519988656,0.0,-0.09157685713192215,0.09157685713192215,32,0.0,-0.09157685713192215,0.09157685713192215,32
qwen8b,text_reading,direct/none,score,reference,,,,-0.022856533527374268,-0.14926191876377537,0.10354885170902683,0.019002676010131836,-0.05893482554341234,0.09694017756367601,-0.041859209537506104,-0.21220065385065684,0.12848223477564463,32,,,,
qwen8b,text_reading,direct/none,score,label,lowres-font4,4.0,True,0.17866462469100952,0.005705984167939465,0.3516232652140796,-0.005946218967437744,-0.10094246752968768,0.08905002959481219,0.18461084365844727,-0.05708758475843159,0.4263092720753261,32,0.22647005319595337,-0.08566705300403848,0.5386071593959452,32
qwen8b,text_reading,direct/none,score,label,lowres-font3,3.0,True,-0.0936080813407898,-0.2123283328403715,0.0251121701587919,-0.008193731307983398,-0.08396801891215094,0.06758055629618415,-0.0854143500328064,-0.24727898910019394,0.07645028903458115,32,-0.04355514049530029,-0.27999142907551255,0.19288114808491194,32
qwen8b,text_reading,direct/none,score,label,lowres-font2.5,2.5,True,0.031043589115142822,-0.06398993633152367,0.1260771145618093,0.014864563941955566,-0.044060081564786066,0.0737892094486972,0.016179025173187256,-0.08037721853421693,0.11273526888059145,32,0.05803823471069336,-0.13139766618617035,0.24747413560755707,32
qwen8b,text_reading,label/cyclic,generation,reference,,,,0.0,-0.045788428565961076,0.045788428565961076,0,,,0.0,-0.045788428565961076,0.045788428565961076,32,,,,
qwen8b,text_reading,label/cyclic,generation,label,lowres-font4,4.0,True,-0.015625,-0.04749239759994328,0.01624239759994328,0.015625,-0.01624239759994328,0.04749239759994328,-0.03125,-0.09498479519988656,0.03248479519988656,32,-0.03125,-0.10972741273584141,0.04722741273584141,32
qwen8b,text_reading,label/cyclic,generation,label,lowres-font3,3.0,True,0.046875,-0.00651075368499985,0.10026075368499984,-0.015625,-0.07141129957554983,0.04016129957554983,0.0625,-0.03729356645127767,0.16229356645127768,32,0.0625,-0.04729679455979437,0.17229679455979435,32
qwen8b,text_reading,label/cyclic,generation,label,lowres-font2.5,2.5,True,0.03125,-0.013084455321243797,0.0755844553212438,-0.015625,-0.04749239759994328,0.01624239759994328,0.046875,-0.02345720376936583,0.11720720376936583,32,0.046875,-0.03704876944344025,0.13079876944344027,32
qwen8b,text_reading,label/cyclic,score,reference,,,,0.16327181458473206,-0.025593934479850755,0.35213756364931487,-0.15535807609558105,-0.2779023658970816,-0.032813786294080494,0.3186298906803131,0.07366152997457778,0.5635982513860485,32,,,,
qwen8b,text_reading,label/cyclic,score,label,lowres-font4,4.0,True,0.2021753489971161,0.010445826958160792,0.3939048710360714,0.0994645357131958,-0.0023797152767911778,0.20130878670318278,0.10271081328392029,-0.13005414169606458,0.3354757682639051,32,-0.21591907739639282,-0.5325277496401533,0.10068959484736756,32
qwen8b,text_reading,label/cyclic,score,label,lowres-font3,3.0,True,0.07050111889839172,-0.08155365437038747,0.22255589216717092,-0.01566329598426819,-0.10587990195675002,0.07455330998821365,0.08616441488265991,-0.12030710471696135,0.2926359344822812,32,-0.2324654757976532,-0.5486785473696266,0.08374759577432023,32
qwen8b,text_reading,label/cyclic,score,label,lowres-font2.5,2.5,True,0.09592556953430176,0.006188260051861905,0.1856628790167416,-0.04050415754318237,-0.1069991212221165,0.02599080613575175,0.13642972707748413,0.006295157694385323,0.26656429646058294,32,-0.18220016360282898,-0.4559613961885238,0.09156106898286587,32
qwen8b,text_reading,label/identity,generation,reference,,,,0,,,0,,,0,,,32,,,,
qwen8b,text_reading,label/identity,generation,label,lowres-font4,4.0,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,text_reading,label/identity,generation,label,lowres-font3,3.0,True,0,,,0.03125,-0.013084455321243797,0.0755844553212438,-0.03125,-0.0755844553212438,0.013084455321243797,32,-0.03125,-0.0755844553212438,0.013084455321243797,32
qwen8b,text_reading,label/identity,generation,label,lowres-font2.5,2.5,True,0.015625,-0.01624239759994328,0.04749239759994328,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,text_reading,label/identity,score,reference,,,,0.3198029696941376,0.06361237389855101,0.5759935654897241,-0.05036365985870361,-0.15361720319743688,0.052889883480029654,0.3701666295528412,0.07021796428240612,0.6701152948232763,32,,,,
qwen8b,text_reading,label/identity,score,label,lowres-font4,4.0,True,0.04360222816467285,-0.15464779894697658,0.2418522552763223,-0.0070326924324035645,-0.10479488878830093,0.0907295039234938,0.050634920597076416,-0.20519585701334336,0.3064656982074962,32,-0.31953170895576477,-0.6720596324449428,0.03299621453341328,32
qwen8b,text_reading,label/identity,score,label,lowres-font3,3.0,True,0.021526306867599487,-0.12686158403400372,0.1699141977692027,-0.019458413124084473,-0.09929379180290676,0.060376965554737816,0.04098471999168396,-0.13799175226921914,0.21996119225258706,32,-0.3291819095611572,-0.6545175387189497,-0.0038462804033648212,32
qwen8b,text_reading,label/identity,score,label,lowres-font2.5,2.5,True,-0.012676656246185303,-0.08922329734401256,0.06386998485164196,0.006244540214538574,-0.07379701399482017,0.08628609442389731,-0.018921196460723877,-0.1407280325435401,0.10288563962209234,32,-0.38908782601356506,-0.707373401417508,-0.07080225060962209,32


==> anc/supplementary_data/calibrated_synthetic_recovery.csv <==
model,task,readout,kind,level,level_value,in_shared_grid,cc,cd,dc,dd,joint_loss,g_d,g_d_ci_low,g_d_ci_high,i_rec,i_rec_ci_low,i_rec_ci_high,n_templates
deepstack7b,color,direct/none,generation,desat-c0.2,0.2,True,1,1,1,0.984375,0.015625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,color,direct/none,generation,desat-c0.1,0.1,True,1,1,1,0.703125,0.296875,0.296875,0.20692229479962387,0.3868277052003761,0.296875,0.20692229479962387,0.3868277052003761,32
deepstack7b,color,direct/none,generation,desat-c0.05,0.05,True,1,0.984375,1,0.59375,0.40625,0.40625,0.33476283881394125,0.47773716118605875,0.390625,0.3149095031812632,0.4663404968187368,32
deepstack7b,color,direct/none,score,desat-c0.2,0.2,True,1,1,1,0.953125,0.046875,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
deepstack7b,color,direct/none,score,desat-c0.1,0.1,True,1,1,1,0.703125,0.296875,0.296875,0.20692229479962387,0.3868277052003761,0.296875,0.20692229479962387,0.3868277052003761,32
deepstack7b,color,direct/none,score,desat-c0.05,0.05,True,1,1,1,0.59375,0.40625,0.40625,0.3213559813356579,0.4911440186643421,0.40625,0.3213559813356579,0.4911440186643421,32
deepstack7b,color,label/cyclic,generation,desat-c0.2,0.2,True,0.921875,0.984375,0.96875,1,-0.078125,-0.03125,-0.0755844553212438,0.013084455321243797,0.03125,-0.03248479519988656,0.09498479519988656,32
deepstack7b,color,label/cyclic,generation,desat-c0.1,0.1,True,0.921875,0.984375,0.96875,0.78125,0.140625,0.1875,0.08770643354872233,0.2872935664512777,0.25,0.13784171388951807,0.36215828611048195,32
deepstack7b,color,label/cyclic,generation,desat-c0.05,0.05,True,0.921875,0.90625,0.953125,0.609375,0.3125,0.34375,0.2107466340362686,0.4767533659637314,0.328125,0.19377379949203527,0.46247620050796473,32
deepstack7b,color,label/cyclic,score,desat-c0.2,0.2,True,0.921875,0.984375,0.96875,1,-0.078125,-0.03125,-0.0755844553212438,0.013084455321243797,0.03125,-0.03248479519988656,0.09498479519988656,32
deepstack7b,color,label/cyclic,score,desat-c0.1,0.1,True,0.921875,0.984375,0.96875,0.78125,0.140625,0.1875,0.08770643354872233,0.2872935664512777,0.25,0.13784171388951807,0.36215828611048195,32
deepstack7b,color,label/cyclic,score,desat-c0.05,0.05,True,0.921875,0.90625,0.953125,0.609375,0.3125,0.34375,0.2107466340362686,0.4767533659637314,0.328125,0.19377379949203527,0.46247620050796473,32
deepstack7b,color,label/identity,generation,desat-c0.2,0.2,True,0.890625,0.828125,0.84375,0.75,0.140625,0.09375,0.02226283881394127,0.16523716118605875,0.03125,-0.05960859618248415,0.12210859618248415,32
deepstack7b,color,label/identity,generation,desat-c0.1,0.1,True,0.890625,0.859375,0.828125,0.71875,0.171875,0.109375,0.03365950318126322,0.1850904968187368,0.078125,-0.01469544074718028,0.17094544074718027,32
deepstack7b,color,label/identity,generation,desat-c0.05,0.05,True,0.890625,0.875,0.875,0.59375,0.296875,0.28125,0.1443625080478413,0.4181374919521587,0.265625,0.12094244113430944,0.4103075588656906,32
deepstack7b,color,label/identity,score,desat-c0.2,0.2,True,0.890625,0.828125,0.84375,0.75,0.140625,0.09375,0.02226283881394127,0.16523716118605875,0.03125,-0.05960859618248415,0.12210859618248415,32
deepstack7b,color,label/identity,score,desat-c0.1,0.1,True,0.890625,0.84375,0.828125,0.71875,0.171875,0.109375,0.03365950318126322,0.1850904968187368,0.0625,-0.026168910642487594,0.1511689106424876,32
deepstack7b,color,label/identity,score,desat-c0.05,0.05,True,0.890625,0.875,0.875,0.578125,0.3125,0.296875,0.1605871057262738,0.43316289427372623,0.28125,0.1443625080478413,0.4181374919521587,32
deepstack7b,relative_position,direct/none,generation,blurrel-dotsep0.1,0.1,True,0.546875,0.515625,0.515625,0.546875,0.0,-0.03125,-0.09498479519988656,0.03248479519988656,-0.0625,-0.12307239745498944,-0.0019276025450105719,32
deepstack7b,relative_position,direct/none,generation,blurrel-dotsep0.2,0.2,True,0.546875,0.578125,0.546875,0.5625,-0.015625,-0.015625,-0.10109588159960228,0.06984588159960228,0.015625,-0.10097265080409464,0.13222265080409462,32
deepstack7b,relative_position,direct/none,generation,blurrel-dotsep0.3,0.3,True,0.546875,0.578125,0.515625,0.484375,0.0625,0.03125,-0.04722741273584141,0.10972741273584141,0.0625,-0.06496959039977313,0.18996959039977313,32
deepstack7b,relative_position,direct/none,score,blurrel-dotsep0.1,0.1,True,0.5,0.515625,0.5,0.5,0.0,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,relative_position,direct/none,score,blurrel-dotsep0.2,0.2,True,0.5,0.515625,0.5,0.5,0.0,0,,,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,relative_position,direct/none,score,blurrel-dotsep0.3,0.3,True,0.5,0.53125,0.5,0.5,0.0,0,,,0.03125,-0.013084455321243797,0.0755844553212438,32
deepstack7b,relative_position,label/cyclic,generation,blurrel-dotsep0.1,0.1,True,0.5,0.484375,0.5,0.46875,0.03125,0.03125,-0.013084455321243797,0.0755844553212438,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,relative_position,label/cyclic,generation,blurrel-dotsep0.2,0.2,True,0.5,0.40625,0.5,0.390625,0.109375,0.109375,0.03365950318126322,0.1850904968187368,0.015625,-0.06984588159960228,0.10109588159960228,32
deepstack7b,relative_position,label/cyclic,generation,blurrel-dotsep0.3,0.3,True,0.5,0.453125,0.5,0.484375,0.015625,0.015625,-0.01624239759994328,0.04749239759994328,-0.03125,-0.09498479519988656,0.03248479519988656,32
deepstack7b,relative_position,label/cyclic,score,blurrel-dotsep0.1,0.1,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,relative_position,label/cyclic,score,blurrel-dotsep0.2,0.2,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,relative_position,label/cyclic,score,blurrel-dotsep0.3,0.3,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,relative_position,label/identity,generation,blurrel-dotsep0.1,0.1,True,0.5,0.515625,0.5,0.53125,-0.03125,-0.03125,-0.10972741273584141,0.04722741273584141,-0.015625,-0.10109588159960228,0.06984588159960228,32
deepstack7b,relative_position,label/identity,generation,blurrel-dotsep0.2,0.2,True,0.5,0.46875,0.515625,0.546875,-0.046875,-0.03125,-0.1329941137894072,0.0704941137894072,-0.0625,-0.1814618270124741,0.05646182701247408,32
deepstack7b,relative_position,label/identity,generation,blurrel-dotsep0.3,0.3,True,0.5,0.546875,0.515625,0.4375,0.0625,0.078125,0.011623317018134294,0.1446266829818657,0.125,0.022613961143617828,0.22738603885638217,32
deepstack7b,relative_position,label/identity,score,blurrel-dotsep0.1,0.1,True,0.5,0.5,0.5,0.53125,-0.03125,-0.03125,-0.10972741273584141,0.04722741273584141,-0.03125,-0.10972741273584141,0.04722741273584141,32
deepstack7b,relative_position,label/identity,score,blurrel-dotsep0.2,0.2,True,0.5,0.484375,0.515625,0.546875,-0.046875,-0.03125,-0.12210859618248415,0.05960859618248415,-0.046875,-0.14247719279982984,0.04872719279982983,32
deepstack7b,relative_position,label/identity,score,blurrel-dotsep0.3,0.3,True,0.5,0.5625,0.515625,0.46875,0.03125,0.046875,-0.00651075368499985,0.10026075368499984,0.109375,0.02089100908046551,0.1978589909195345,32
deepstack7b,stripe_orientation,direct/none,generation,blurrel-period0.37,0.37,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,direct/none,generation,blurrel-period0.4,0.4,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,direct/none,generation,blurrel-period0.43,0.43,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,direct/none,score,blurrel-period0.37,0.37,True,0.421875,0.5,0.4375,0.515625,-0.09375,-0.078125,-0.17094544074718027,0.01469544074718028,0.0,-0.1373652856978832,0.1373652856978832,32
deepstack7b,stripe_orientation,direct/none,score,blurrel-period0.4,0.4,True,0.421875,0.53125,0.46875,0.5,-0.078125,-0.03125,-0.0755844553212438,0.013084455321243797,0.078125,0.011623317018134294,0.1446266829818657,32
deepstack7b,stripe_orientation,direct/none,score,blurrel-period0.43,0.43,True,0.421875,0.5,0.484375,0.5,-0.078125,-0.015625,-0.04749239759994328,0.01624239759994328,0.0625,-0.026168910642487594,0.1511689106424876,32
deepstack7b,stripe_orientation,label/cyclic,generation,blurrel-period0.37,0.37,True,0.515625,0.421875,0.5625,0.484375,0.03125,0.078125,-0.04396257017862698,0.20021257017862698,-0.015625,-0.11258814656586467,0.08133814656586467,32
deepstack7b,stripe_orientation,label/cyclic,generation,blurrel-period0.4,0.4,True,0.515625,0.53125,0.546875,0.4375,0.078125,0.109375,-0.0002725126490724372,0.21902251264907244,0.125,0.012841713889518075,0.23715828611048193,32
deepstack7b,stripe_orientation,label/cyclic,generation,blurrel-period0.43,0.43,True,0.515625,0.609375,0.515625,0.515625,0.0,0.0,-0.09157685713192215,0.09157685713192215,0.09375,-0.0027050392437937,0.1902050392437937,32
deepstack7b,stripe_orientation,label/cyclic,score,blurrel-period0.37,0.37,True,0.515625,0.421875,0.5625,0.46875,0.046875,0.09375,-0.02242544911297749,0.2099254491129775,0.0,-0.09157685713192215,0.09157685713192215,32
deepstack7b,stripe_orientation,label/cyclic,score,blurrel-period0.4,0.4,True,0.515625,0.546875,0.546875,0.453125,0.0625,0.09375,-0.0130215073699997,0.20052150736999969,0.125,0.022613961143617828,0.22738603885638217,32
deepstack7b,stripe_orientation,label/cyclic,score,blurrel-period0.43,0.43,True,0.515625,0.609375,0.515625,0.515625,0.0,0.0,-0.09157685713192215,0.09157685713192215,0.09375,-0.0027050392437937,0.1902050392437937,32
deepstack7b,stripe_orientation,label/identity,generation,blurrel-period0.37,0.37,True,0.5,0.5,0.5,0.484375,0.015625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,stripe_orientation,label/identity,generation,blurrel-period0.4,0.4,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,label/identity,generation,blurrel-period0.43,0.43,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,label/identity,score,blurrel-period0.37,0.37,True,0.5,0.5,0.5,0.484375,0.015625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
deepstack7b,stripe_orientation,label/identity,score,blurrel-period0.4,0.4,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,stripe_orientation,label/identity,score,blurrel-period0.43,0.43,True,0.5,0.5,0.5,0.5,0.0,0,,,0,,,32
deepstack7b,text_reading,direct/none,generation,lowres-font4,4.0,True,0.671875,0.53125,0.609375,0.515625,0.15625,0.09375,0.02226283881394127,0.16523716118605875,-0.046875,-0.11720720376936583,0.02345720376936583,32
deepstack7b,text_reading,direct/none,generation,lowres-font3,3.0,True,0.671875,0.5,0.59375,0.5,0.171875,0.09375,0.02226283881394127,0.16523716118605875,-0.078125,-0.17094544074718027,0.01469544074718028,32
deepstack7b,text_reading,direct/none,generation,lowres-font2.5,2.5,True,0.671875,0.5,0.609375,0.484375,0.1875,0.125,0.04569211532501728,0.20430788467498273,-0.046875,-0.14247719279982984,0.04872719279982983,32
deepstack7b,text_reading,direct/none,score,lowres-font4,4.0,True,0.671875,0.53125,0.609375,0.515625,0.15625,0.09375,0.02226283881394127,0.16523716118605875,-0.046875,-0.13079876944344027,0.03704876944344025,32
deepstack7b,text_reading,direct/none,score,lowres-font3,3.0,True,0.671875,0.5,0.59375,0.5,0.171875,0.09375,0.02226283881394127,0.16523716118605875,-0.078125,-0.17094544074718027,0.01469544074718028,32
deepstack7b,text_reading,direct/none,score,lowres-font2.5,2.5,True,0.671875,0.5,0.609375,0.484375,0.1875,0.125,0.04569211532501728,0.20430788467498273,-0.046875,-0.14247719279982984,0.04872719279982983,32
deepstack7b,text_reading,label/cyclic,generation,lowres-font4,4.0,True,0.59375,0.5625,0.578125,0.515625,0.078125,0.0625,0.0019276025450105719,0.12307239745498944,0.03125,-0.05960859618248415,0.12210859618248415,32
deepstack7b,text_reading,label/cyclic,generation,lowres-font3,3.0,True,0.59375,0.5625,0.59375,0.5,0.09375,0.09375,0.008855981335657903,0.1786440186643421,0.0625,-0.026168910642487594,0.1511689106424876,32
deepstack7b,text_reading,label/cyclic,generation,lowres-font2.5,2.5,True,0.59375,0.578125,0.625,0.46875,0.125,0.15625,0.0494784926300003,0.2630215073699997,0.140625,0.02629710696685361,0.2549528930331464,32
deepstack7b,text_reading,label/cyclic,score,lowres-font4,4.0,True,0.59375,0.5625,0.5625,0.515625,0.078125,0.046875,-0.00651075368499985,0.10026075368499984,0.015625,-0.06984588159960228,0.10109588159960228,32
deepstack7b,text_reading,label/cyclic,score,lowres-font3,3.0,True,0.59375,0.5625,0.59375,0.5,0.09375,0.09375,0.008855981335657903,0.1786440186643421,0.0625,-0.026168910642487594,0.1511689106424876,32
deepstack7b,text_reading,label/cyclic,score,lowres-font2.5,2.5,True,0.59375,0.578125,0.625,0.46875,0.125,0.15625,0.0494784926300003,0.2630215073699997,0.140625,0.02629710696685361,0.2549528930331464,32
deepstack7b,text_reading,label/identity,generation,lowres-font4,4.0,True,0.5625,0.53125,0.59375,0.5,0.0625,0.09375,0.02226283881394127,0.16523716118605875,0.0625,-0.026168910642487594,0.1511689106424876,32
deepstack7b,text_reading,label/identity,generation,lowres-font3,3.0,True,0.5625,0.59375,0.546875,0.484375,0.078125,0.0625,-0.013431518646641924,0.13843151864664194,0.09375,-0.031123196351907897,0.2186231963519079,32
deepstack7b,text_reading,label/identity,generation,lowres-font2.5,2.5,True,0.5625,0.5625,0.609375,0.5,0.0625,0.109375,0.02089100908046551,0.1978589909195345,0.109375,-0.0002725126490724372,0.21902251264907244,32
deepstack7b,text_reading,label/identity,score,lowres-font4,4.0,True,0.546875,0.53125,0.59375,0.5,0.046875,0.09375,0.02226283881394127,0.16523716118605875,0.078125,-0.01469544074718028,0.17094544074718027,32
deepstack7b,text_reading,label/identity,score,lowres-font3,3.0,True,0.546875,0.59375,0.546875,0.484375,0.0625,0.0625,-0.013431518646641924,0.13843151864664194,0.109375,-0.017966027996513118,0.23671602799651312,32
deepstack7b,text_reading,label/identity,score,lowres-font2.5,2.5,True,0.546875,0.5625,0.625,0.5,0.046875,0.125,0.03342314286807785,0.21657685713192215,0.140625,0.03586676913073397,0.24538323086926603,32
ibm4b,color,direct/none,generation,desat-c0.2,0.2,True,1,1,1,0.9375,0.0625,0.0625,0.0019276025450105719,0.12307239745498944,0.0625,0.0019276025450105719,0.12307239745498944,32
ibm4b,color,direct/none,generation,desat-c0.1,0.1,True,1,0.984375,1,0.8125,0.1875,0.1875,0.0988310893575124,0.2761689106424876,0.171875,0.07356973912464876,0.27018026087535124,32
ibm4b,color,direct/none,generation,desat-c0.05,0.05,True,1,0.921875,1,0.5625,0.4375,0.4375,0.37692760254501056,0.49807239745498944,0.359375,0.27702740408015425,0.44172259591984575,32
ibm4b,color,direct/none,score,desat-c0.2,0.2,True,1,1,1,0.90625,0.09375,0.09375,0.02226283881394127,0.16523716118605875,0.09375,0.02226283881394127,0.16523716118605875,32
ibm4b,color,direct/none,score,desat-c0.1,0.1,True,1,0.984375,1,0.765625,0.234375,0.234375,0.14297717892814243,0.32577282107185757,0.21875,0.12789140381751585,0.30960859618248415,32
ibm4b,color,direct/none,score,desat-c0.05,0.05,True,1,0.90625,1,0.546875,0.453125,0.453125,0.39973924631500013,0.5065107536849999,0.359375,0.26515341678087595,0.45359658321912405,32
ibm4b,color,label/cyclic,generation,desat-c0.2,0.2,True,0.984375,0.78125,0.984375,0.71875,0.265625,0.265625,0.17422717892814243,0.35702282107185757,0.0625,-0.013431518646641924,0.13843151864664194,32
ibm4b,color,label/cyclic,generation,desat-c0.1,0.1,True,0.984375,0.734375,0.984375,0.625,0.359375,0.359375,0.27702740408015425,0.44172259591984575,0.109375,0.02089100908046551,0.1978589909195345,32
ibm4b,color,label/cyclic,generation,desat-c0.05,0.05,True,0.984375,0.6875,0.953125,0.5,0.484375,0.453125,0.39973924631500013,0.5065107536849999,0.15625,0.0494784926300003,0.2630215073699997,32
ibm4b,color,label/cyclic,score,desat-c0.2,0.2,True,0.984375,0.765625,0.984375,0.71875,0.265625,0.265625,0.17422717892814243,0.35702282107185757,0.046875,-0.02345720376936583,0.11720720376936583,32
ibm4b,color,label/cyclic,score,desat-c0.1,0.1,True,0.984375,0.734375,0.984375,0.625,0.359375,0.359375,0.27702740408015425,0.44172259591984575,0.109375,0.02089100908046551,0.1978589909195345,32
ibm4b,color,label/cyclic,score,desat-c0.05,0.05,True,0.984375,0.703125,0.953125,0.5,0.484375,0.453125,0.39973924631500013,0.5065107536849999,0.171875,0.0634291402066866,0.2803208597933134,32
ibm4b,color,label/identity,generation,desat-c0.2,0.2,True,0.96875,0.953125,0.984375,0.921875,0.046875,0.0625,0.0019276025450105719,0.12307239745498944,0.046875,-0.03704876944344025,0.13079876944344027,32
ibm4b,color,label/identity,generation,desat-c0.1,0.1,True,0.96875,0.90625,1,0.8125,0.15625,0.1875,0.060030409600226875,0.3149695903997731,0.125,-0.004509233355467601,0.2545092333554676,32
ibm4b,color,label/identity,generation,desat-c0.05,0.05,True,0.96875,0.921875,0.984375,0.5,0.46875,0.484375,0.4122037355599674,0.5565462644400325,0.4375,0.3377064335487223,0.5372935664512777,32
ibm4b,color,label/identity,score,desat-c0.2,0.2,True,0.96875,0.953125,0.984375,0.921875,0.046875,0.0625,0.0019276025450105719,0.12307239745498944,0.046875,-0.03704876944344025,0.13079876944344027,32
ibm4b,color,label/identity,score,desat-c0.1,0.1,True,0.96875,0.90625,1,0.8125,0.15625,0.1875,0.060030409600226875,0.3149695903997731,0.125,-0.004509233355467601,0.2545092333554676,32
ibm4b,color,label/identity,score,desat-c0.05,0.05,True,0.96875,0.921875,0.984375,0.5,0.46875,0.484375,0.4122037355599674,0.5565462644400325,0.4375,0.3377064335487223,0.5372935664512777,32
ibm4b,relative_position,direct/none,generation,blurrel-dotsep0.1,0.1,True,0.984375,0.78125,0.984375,0.796875,0.1875,0.1875,0.0988310893575124,0.2761689106424876,-0.015625,-0.10109588159960228,0.06984588159960228,32
ibm4b,relative_position,direct/none,generation,blurrel-dotsep0.2,0.2,True,0.984375,0.546875,0.9375,0.484375,0.5,0.453125,0.38279279623063417,0.5234572037693659,0.015625,-0.06984588159960228,0.10109588159960228,32
ibm4b,relative_position,direct/none,generation,blurrel-dotsep0.3,0.3,True,0.984375,0.5,0.9375,0.53125,0.453125,0.40625,0.2994784926300003,0.5130215073699997,-0.078125,-0.20851654490480312,0.05226654490480312,32
ibm4b,relative_position,direct/none,score,blurrel-dotsep0.1,0.1,True,0.984375,0.78125,0.984375,0.796875,0.1875,0.1875,0.0988310893575124,0.2761689106424876,-0.015625,-0.10109588159960228,0.06984588159960228,32
ibm4b,relative_position,direct/none,score,blurrel-dotsep0.2,0.2,True,0.984375,0.546875,0.9375,0.484375,0.5,0.453125,0.38279279623063417,0.5234572037693659,0.015625,-0.06984588159960228,0.10109588159960228,32
ibm4b,relative_position,direct/none,score,blurrel-dotsep0.3,0.3,True,0.984375,0.5,0.9375,0.53125,0.453125,0.40625,0.2994784926300003,0.5130215073699997,-0.078125,-0.20851654490480312,0.05226654490480312,32
ibm4b,relative_position,label/cyclic,generation,blurrel-dotsep0.1,0.1,True,0.53125,0.5625,0.5625,0.578125,-0.046875,-0.015625,-0.15663830697722803,0.12538830697722803,0.015625,-0.0916057417790881,0.1228557417790881,32
ibm4b,relative_position,label/cyclic,generation,blurrel-dotsep0.2,0.2,True,0.53125,0.5,0.5625,0.5,0.03125,0.0625,-0.1072880373286842,0.2322880373286842,0.03125,-0.013084455321243797,0.0755844553212438,32
ibm4b,relative_position,label/cyclic,generation,blurrel-dotsep0.3,0.3,True,0.53125,0.5,0.578125,0.5,0.03125,0.078125,-0.08766057215681311,0.2439105721568131,0.046875,-0.00651075368499985,0.10026075368499984,32
ibm4b,relative_position,label/cyclic,score,blurrel-dotsep0.1,0.1,True,0.53125,0.5625,0.5625,0.578125,-0.046875,-0.015625,-0.15663830697722803,0.12538830697722803,0.015625,-0.08133814656586467,0.11258814656586467,32
ibm4b,relative_position,label/cyclic,score,blurrel-dotsep0.2,0.2,True,0.53125,0.5,0.5625,0.5,0.03125,0.0625,-0.1072880373286842,0.2322880373286842,0.03125,-0.013084455321243797,0.0755844553212438,32
ibm4b,relative_position,label/cyclic,score,blurrel-dotsep0.3,0.3,True,0.53125,0.5,0.578125,0.5,0.03125,0.078125,-0.08766057215681311,0.2439105721568131,0.046875,-0.00651075368499985,0.10026075368499984,32
ibm4b,relative_position,label/identity,generation,blurrel-dotsep0.1,0.1,True,0.734375,0.53125,0.75,0.53125,0.203125,0.21875,0.12789140381751585,0.30960859618248415,0.015625,-0.01624239759994328,0.04749239759994328,32
ibm4b,relative_position,label/identity,generation,blurrel-dotsep0.2,0.2,True,0.734375,0.5,0.71875,0.5,0.234375,0.21875,0.12789140381751585,0.30960859618248415,-0.015625,-0.04749239759994328,0.01624239759994328,32
ibm4b,relative_position,label/identity,generation,blurrel-dotsep0.3,0.3,True,0.734375,0.5,0.71875,0.5,0.234375,0.21875,0.12789140381751585,0.30960859618248415,-0.015625,-0.04749239759994328,0.01624239759994328,32
ibm4b,relative_position,label/identity,score,blurrel-dotsep0.1,0.1,True,0.734375,0.515625,0.75,0.53125,0.203125,0.21875,0.12789140381751585,0.30960859618248415,0.0,-0.045788428565961076,0.045788428565961076,32
ibm4b,relative_position,label/identity,score,blurrel-dotsep0.2,0.2,True,0.734375,0.5,0.71875,0.5,0.234375,0.21875,0.12789140381751585,0.30960859618248415,-0.015625,-0.04749239759994328,0.01624239759994328,32
ibm4b,relative_position,label/identity,score,blurrel-dotsep0.3,0.3,True,0.734375,0.5,0.71875,0.5,0.234375,0.21875,0.12789140381751585,0.30960859618248415,-0.015625,-0.04749239759994328,0.01624239759994328,32
ibm4b,stripe_orientation,direct/none,generation,blurrel-period0.32,0.32,False,0.53125,0.515625,0.625,0.515625,0.015625,0.109375,0.02089100908046551,0.1978589909195345,0.09375,-0.0130215073699997,0.20052150736999969,32
ibm4b,stripe_orientation,direct/none,generation,blurrel-period0.37,0.37,True,0.53125,0.578125,0.59375,0.515625,0.015625,0.078125,-0.025374828072518688,0.18162482807251867,0.125,-0.004509233355467601,0.2545092333554676,32
ibm4b,stripe_orientation,direct/none,generation,blurrel-period0.4,0.4,True,0.53125,0.515625,0.59375,0.5,0.03125,0.09375,0.008855981335657903,0.1786440186643421,0.078125,-0.060072449951876494,0.2163224499518765,32
ibm4b,stripe_orientation,direct/none,generation,blurrel-period0.43,0.43,True,0.53125,0.5,0.578125,0.5,0.03125,0.078125,0.011623317018134294,0.1446266829818657,0.046875,-0.03704876944344025,0.13079876944344027,32
ibm4b,stripe_orientation,direct/none,score,blurrel-period0.32,0.32,False,0.5,0.5,0.5625,0.515625,-0.015625,0.046875,-0.02345720376936583,0.11720720376936583,0.046875,-0.02345720376936583,0.11720720376936583,32
ibm4b,stripe_orientation,direct/none,score,blurrel-period0.37,0.37,True,0.5,0.546875,0.53125,0.515625,-0.015625,0.015625,-0.05654626444003258,0.08779626444003258,0.0625,-0.026168910642487594,0.1511689106424876,32
ibm4b,stripe_orientation,direct/none,score,blurrel-period0.4,0.4,True,0.5,0.53125,0.546875,0.484375,0.015625,0.0625,0.0019276025450105719,0.12307239745498944,0.09375,0.02226283881394127,0.16523716118605875,32
ibm4b,stripe_orientation,direct/none,score,blurrel-period0.43,0.43,True,0.5,0.5,0.546875,0.5,0.0,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
ibm4b,stripe_orientation,label/cyclic,generation,blurrel-period0.32,0.32,False,0.578125,0.625,0.515625,0.671875,-0.09375,-0.15625,-0.2527050392437937,-0.0597949607562063,-0.109375,-0.209004297094722,-0.009745702905278,32
ibm4b,stripe_orientation,label/cyclic,generation,blurrel-period0.37,0.37,True,0.578125,0.546875,0.5,0.5625,0.015625,-0.0625,-0.13843151864664194,0.013431518646641924,-0.09375,-0.1902050392437937,0.0027050392437937,32
ibm4b,stripe_orientation,label/cyclic,generation,blurrel-period0.4,0.4,True,0.578125,0.515625,0.5625,0.53125,0.046875,0.03125,-0.04722741273584141,0.10972741273584141,-0.03125,-0.12210859618248415,0.05960859618248415,32
ibm4b,stripe_orientation,label/cyclic,generation,blurrel-period0.43,0.43,True,0.578125,0.5,0.65625,0.484375,0.09375,0.171875,0.08488451704220314,0.2588654829577969,0.09375,-0.0027050392437937,0.1902050392437937,32
ibm4b,stripe_orientation,label/cyclic,score,blurrel-period0.32,0.32,False,0.578125,0.609375,0.515625,0.671875,-0.09375,-0.15625,-0.2527050392437937,-0.0597949607562063,-0.125,-0.22738603885638217,-0.022613961143617828,32
ibm4b,stripe_orientation,label/cyclic,score,blurrel-period0.37,0.37,True,0.578125,0.53125,0.5,0.5625,0.015625,-0.0625,-0.13843151864664194,0.013431518646641924,-0.109375,-0.209004297094722,-0.009745702905278,32
ibm4b,stripe_orientation,label/cyclic,score,blurrel-period0.4,0.4,True,0.578125,0.515625,0.5625,0.53125,0.046875,0.03125,-0.04722741273584141,0.10972741273584141,-0.03125,-0.12210859618248415,0.05960859618248415,32
ibm4b,stripe_orientation,label/cyclic,score,blurrel-period0.43,0.43,True,0.578125,0.5,0.65625,0.484375,0.09375,0.171875,0.08488451704220314,0.2588654829577969,0.09375,-0.0027050392437937,0.1902050392437937,32
ibm4b,stripe_orientation,label/identity,generation,blurrel-period0.32,0.32,False,0.984375,0.53125,0.96875,0.578125,0.40625,0.390625,0.2272278202082137,0.5540221797917864,-0.0625,-0.1814618270124741,0.05646182701247408,32
ibm4b,stripe_orientation,label/identity,generation,blurrel-period0.37,0.37,True,0.984375,0.5,0.96875,0.578125,0.40625,0.390625,0.2272278202082137,0.5540221797917864,-0.09375,-0.1902050392437937,0.0027050392437937,32
ibm4b,stripe_orientation,label/identity,generation,blurrel-period0.4,0.4,True,0.984375,0.59375,0.96875,0.53125,0.453125,0.4375,0.3100304096002269,0.5649695903997731,0.046875,-0.03704876944344025,0.13079876944344027,32
ibm4b,stripe_orientation,label/identity,generation,blurrel-period0.43,0.43,True,0.984375,0.53125,0.9375,0.484375,0.5,0.453125,0.32890938165932515,0.5773406183406748,0.0,-0.16509252701749272,0.16509252701749272,32
ibm4b,stripe_orientation,label/identity,score,blurrel-period0.32,0.32,False,0.984375,0.53125,0.96875,0.578125,0.40625,0.390625,0.2272278202082137,0.5540221797917864,-0.0625,-0.1814618270124741,0.05646182701247408,32
ibm4b,stripe_orientation,label/identity,score,blurrel-period0.37,0.37,True,0.984375,0.5,0.96875,0.578125,0.40625,0.390625,0.2272278202082137,0.5540221797917864,-0.09375,-0.1902050392437937,0.0027050392437937,32
ibm4b,stripe_orientation,label/identity,score,blurrel-period0.4,0.4,True,0.984375,0.59375,0.96875,0.53125,0.453125,0.4375,0.3100304096002269,0.5649695903997731,0.046875,-0.04872719279982983,0.14247719279982984,32
ibm4b,stripe_orientation,label/identity,score,blurrel-period0.43,0.43,True,0.984375,0.53125,0.9375,0.5,0.484375,0.4375,0.3100304096002269,0.5649695903997731,-0.015625,-0.1837650413548612,0.1525150413548612,32
ibm4b,text_reading,direct/none,generation,lowres-font5,5.0,False,0.890625,0.609375,0.890625,0.5625,0.328125,0.328125,0.24113451704220312,0.4151154829577969,0.046875,-0.06859334912310851,0.1623433491231085,32
ibm4b,text_reading,direct/none,generation,lowres-font4,4.0,True,0.890625,0.5625,0.796875,0.53125,0.359375,0.265625,0.17422717892814243,0.35702282107185757,-0.0625,-0.1814618270124741,0.05646182701247408,32
ibm4b,text_reading,direct/none,generation,lowres-font3,3.0,True,0.890625,0.5,0.828125,0.5,0.390625,0.328125,0.22981973912464876,0.42643026087535124,-0.0625,-0.16229356645127768,0.03729356645127767,32
ibm4b,text_reading,direct/none,generation,lowres-font2.5,2.5,True,0.890625,0.5,0.796875,0.5,0.390625,0.296875,0.20692229479962387,0.3868277052003761,-0.09375,-0.1902050392437937,0.0027050392437937,32
ibm4b,text_reading,direct/none,score,lowres-font5,5.0,False,0.90625,0.609375,0.90625,0.578125,0.328125,0.328125,0.24113451704220312,0.4151154829577969,0.03125,-0.08032259915109966,0.14282259915109966,32
ibm4b,text_reading,direct/none,score,lowres-font4,4.0,True,0.90625,0.5625,0.796875,0.53125,0.375,0.265625,0.17422717892814243,0.35702282107185757,-0.078125,-0.20021257017862698,0.04396257017862698,32
ibm4b,text_reading,direct/none,score,lowres-font3,3.0,True,0.90625,0.5,0.84375,0.5,0.40625,0.34375,0.2588559813356579,0.4286440186643421,-0.0625,-0.1511689106424876,0.026168910642487594,32
ibm4b,text_reading,direct/none,score,lowres-font2.5,2.5,True,0.90625,0.5,0.828125,0.5,0.40625,0.328125,0.24113451704220312,0.4151154829577969,-0.078125,-0.17094544074718027,0.01469544074718028,32
ibm4b,text_reading,label/cyclic,generation,lowres-font5,5.0,False,0.84375,0.703125,0.84375,0.671875,0.171875,0.171875,0.08488451704220314,0.2588654829577969,0.03125,-0.05960859618248415,0.12210859618248415,32
ibm4b,text_reading,label/cyclic,generation,lowres-font4,4.0,True,0.84375,0.5625,0.875,0.53125,0.3125,0.34375,0.23697849263000031,0.4505215073699997,0.0625,-0.026168910642487594,0.1511689106424876,32
ibm4b,text_reading,label/cyclic,generation,lowres-font3,3.0,True,0.84375,0.5,0.8125,0.53125,0.3125,0.28125,0.16967740084890034,0.3928225991510996,-0.0625,-0.17229679455979435,0.04729679455979437,32
ibm4b,text_reading,label/cyclic,generation,lowres-font2.5,2.5,True,0.84375,0.5,0.890625,0.484375,0.359375,0.40625,0.3213559813356579,0.4911440186643421,0.0625,-0.026168910642487594,0.1511689106424876,32
ibm4b,text_reading,label/cyclic,score,lowres-font5,5.0,False,0.84375,0.703125,0.84375,0.6875,0.15625,0.15625,0.0713559813356579,0.2411440186643421,0.015625,-0.08133814656586467,0.11258814656586467,32
ibm4b,text_reading,label/cyclic,score,lowres-font4,4.0,True,0.84375,0.5625,0.84375,0.53125,0.3125,0.3125,0.20270320544020565,0.42229679455979435,0.03125,-0.0704941137894072,0.1329941137894072,32
ibm4b,text_reading,label/cyclic,score,lowres-font3,3.0,True,0.84375,0.5,0.828125,0.53125,0.3125,0.296875,0.1860388616968905,0.4077111383031095,-0.046875,-0.1528766955462315,0.05912669554623151,32
ibm4b,text_reading,label/cyclic,score,lowres-font2.5,2.5,True,0.84375,0.5,0.890625,0.484375,0.359375,0.40625,0.3213559813356579,0.4911440186643421,0.0625,-0.026168910642487594,0.1511689106424876,32
ibm4b,text_reading,label/identity,generation,lowres-font5,5.0,False,0.8125,0.65625,0.875,0.65625,0.15625,0.21875,0.1170058862105928,0.3204941137894072,0.0625,-0.05646182701247408,0.1814618270124741,32
ibm4b,text_reading,label/identity,generation,lowres-font4,4.0,True,0.8125,0.625,0.765625,0.625,0.1875,0.140625,0.02629710696685361,0.2549528930331464,-0.046875,-0.1528766955462315,0.05912669554623151,32
ibm4b,text_reading,label/identity,generation,lowres-font3,3.0,True,0.8125,0.53125,0.859375,0.484375,0.328125,0.375,0.28342314286807785,0.46657685713192215,0.09375,-0.0130215073699997,0.20052150736999969,32
ibm4b,text_reading,label/identity,generation,lowres-font2.5,2.5,True,0.8125,0.5,0.859375,0.484375,0.328125,0.375,0.28342314286807785,0.46657685713192215,0.0625,-0.03729356645127767,0.16229356645127768,32
ibm4b,text_reading,label/identity,score,lowres-font5,5.0,False,0.828125,0.703125,0.84375,0.6875,0.140625,0.15625,0.0597949607562063,0.2527050392437937,0.03125,-0.0977523459570104,0.1602523459570104,32
ibm4b,text_reading,label/identity,score,lowres-font4,4.0,True,0.828125,0.625,0.78125,0.625,0.203125,0.15625,0.04007455088702251,0.2724254491129775,-0.046875,-0.1528766955462315,0.05912669554623151,32
ibm4b,text_reading,label/identity,score,lowres-font3,3.0,True,0.828125,0.53125,0.84375,0.484375,0.34375,0.359375,0.26515341678087595,0.45359658321912405,0.0625,-0.03729356645127767,0.16229356645127768,32
ibm4b,text_reading,label/identity,score,lowres-font2.5,2.5,True,0.828125,0.484375,0.84375,0.484375,0.34375,0.359375,0.26515341678087595,0.45359658321912405,0.015625,-0.08133814656586467,0.11258814656586467,32
qwen32b,color,direct/none,generation,desat-c0.2,0.2,True,1,1,1,1,0,0,,,0,,,32
qwen32b,color,direct/none,generation,desat-c0.1,0.1,True,1,1,1,0.953125,0.046875,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
qwen32b,color,direct/none,generation,desat-c0.05,0.05,True,1,1,1,0.75,0.25,0.25,0.14761396114361783,0.3523860388563822,0.25,0.14761396114361783,0.3523860388563822,32
qwen32b,color,direct/none,score,desat-c0.2,0.2,True,1,1,1,1,0,0,,,0,,,32
qwen32b,color,direct/none,score,desat-c0.1,0.1,True,1,1,1,0.953125,0.046875,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
qwen32b,color,direct/none,score,desat-c0.05,0.05,True,1,1,1,0.75,0.25,0.25,0.14761396114361783,0.3523860388563822,0.25,0.14761396114361783,0.3523860388563822,32
qwen32b,color,label/cyclic,generation,desat-c0.2,0.2,True,1,1,1,0.84375,0.15625,0.15625,0.0713559813356579,0.2411440186643421,0.15625,0.0713559813356579,0.2411440186643421,32
qwen32b,color,label/cyclic,generation,desat-c0.1,0.1,True,1,1,0.9375,0.8125,0.1875,0.125,0.04569211532501728,0.20430788467498273,0.125,0.04569211532501728,0.20430788467498273,32
qwen32b,color,label/cyclic,generation,desat-c0.05,0.05,True,1,1,0.875,0.6875,0.3125,0.1875,0.0988310893575124,0.2761689106424876,0.1875,0.0988310893575124,0.2761689106424876,32
qwen32b,color,label/cyclic,score,desat-c0.2,0.2,True,1,1,1,0.84375,0.15625,0.15625,0.0713559813356579,0.2411440186643421,0.15625,0.0713559813356579,0.2411440186643421,32
qwen32b,color,label/cyclic,score,desat-c0.1,0.1,True,1,1,0.9375,0.8125,0.1875,0.125,0.04569211532501728,0.20430788467498273,0.125,0.04569211532501728,0.20430788467498273,32
qwen32b,color,label/cyclic,score,desat-c0.05,0.05,True,1,1,0.875,0.6875,0.3125,0.1875,0.0988310893575124,0.2761689106424876,0.1875,0.0988310893575124,0.2761689106424876,32
qwen32b,color,label/identity,generation,desat-c0.2,0.2,True,1,1,1,1,0,0,,,0,,,32
qwen32b,color,label/identity,generation,desat-c0.1,0.1,True,1,1,1,0.828125,0.171875,0.171875,0.07356973912464876,0.27018026087535124,0.171875,0.07356973912464876,0.27018026087535124,32
qwen32b,color,label/identity,generation,desat-c0.05,0.05,True,1,1,0.890625,0.671875,0.328125,0.21875,0.1170058862105928,0.3204941137894072,0.21875,0.1170058862105928,0.3204941137894072,32
qwen32b,color,label/identity,score,desat-c0.2,0.2,True,1,1,1,0.984375,0.015625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen32b,color,label/identity,score,desat-c0.1,0.1,True,1,1,1,0.828125,0.171875,0.171875,0.07356973912464876,0.27018026087535124,0.171875,0.07356973912464876,0.27018026087535124,32
qwen32b,color,label/identity,score,desat-c0.05,0.05,True,1,1,0.890625,0.671875,0.328125,0.21875,0.1170058862105928,0.3204941137894072,0.21875,0.1170058862105928,0.3204941137894072,32
qwen32b,relative_position,direct/none,generation,blurrel-dotsep0.1,0.1,True,1,1,1,1,0,0,,,0,,,32
qwen32b,relative_position,direct/none,generation,blurrel-dotsep0.2,0.2,True,1,0.953125,0.984375,0.9375,0.0625,0.046875,-0.02345720376936583,0.11720720376936583,0.0,-0.09157685713192215,0.09157685713192215,32
qwen32b,relative_position,direct/none,generation,blurrel-dotsep0.3,0.3,True,1,0.921875,0.984375,0.796875,0.203125,0.1875,0.0988310893575124,0.2761689106424876,0.109375,0.03365950318126322,0.1850904968187368,32
qwen32b,relative_position,direct/none,score,blurrel-dotsep0.1,0.1,True,1,1,1,1,0,0,,,0,,,32
qwen32b,relative_position,direct/none,score,blurrel-dotsep0.2,0.2,True,1,0.953125,0.984375,0.9375,0.0625,0.046875,-0.02345720376936583,0.11720720376936583,0.0,-0.09157685713192215,0.09157685713192215,32
qwen32b,relative_position,direct/none,score,blurrel-dotsep0.3,0.3,True,1,0.921875,0.984375,0.796875,0.203125,0.1875,0.0988310893575124,0.2761689106424876,0.109375,0.03365950318126322,0.1850904968187368,32
qwen32b,relative_position,label/cyclic,generation,blurrel-dotsep0.1,0.1,True,0.984375,0.96875,1,1,-0.015625,0,,,-0.015625,-0.07141129957554983,0.04016129957554983,32
qwen32b,relative_position,label/cyclic,generation,blurrel-dotsep0.2,0.2,True,0.984375,0.90625,1,0.9375,0.046875,0.0625,0.0019276025450105719,0.12307239745498944,-0.015625,-0.04749239759994328,0.01624239759994328,32
qwen32b,relative_position,label/cyclic,generation,blurrel-dotsep0.3,0.3,True,0.984375,0.84375,1,0.828125,0.15625,0.171875,0.08488451704220314,0.2588654829577969,0.03125,-0.0704941137894072,0.1329941137894072,32
qwen32b,relative_position,label/cyclic,score,blurrel-dotsep0.1,0.1,True,0.984375,0.96875,1,1,-0.015625,0,,,-0.015625,-0.07141129957554983,0.04016129957554983,32
qwen32b,relative_position,label/cyclic,score,blurrel-dotsep0.2,0.2,True,0.984375,0.90625,1,0.9375,0.046875,0.0625,0.0019276025450105719,0.12307239745498944,-0.015625,-0.04749239759994328,0.01624239759994328,32
qwen32b,relative_position,label/cyclic,score,blurrel-dotsep0.3,0.3,True,0.984375,0.828125,1,0.828125,0.15625,0.171875,0.08488451704220314,0.2588654829577969,0.015625,-0.08133814656586467,0.11258814656586467,32
qwen32b,relative_position,label/identity,generation,blurrel-dotsep0.1,0.1,True,0.984375,0.875,0.9375,0.875,0.109375,0.0625,-0.013431518646641924,0.13843151864664194,-0.046875,-0.17926117764062952,0.08551117764062952,32
qwen32b,relative_position,label/identity,generation,blurrel-dotsep0.2,0.2,True,0.984375,0.6875,0.890625,0.671875,0.3125,0.21875,0.10717740084890034,0.3303225991510996,-0.078125,-0.19130094533106867,0.03505094533106867,32
qwen32b,relative_position,label/identity,generation,blurrel-dotsep0.3,0.3,True,0.984375,0.65625,0.859375,0.59375,0.390625,0.265625,0.10711252976183783,0.4241374702381622,-0.0625,-0.21262740272284167,0.08762740272284167,32
qwen32b,relative_position,label/identity,score,blurrel-dotsep0.1,0.1,True,0.984375,0.890625,0.921875,0.84375,0.140625,0.078125,-0.002615659087975522,0.1588656590879755,-0.015625,-0.15663830697722803,0.12538830697722803,32
qwen32b,relative_position,label/identity,score,blurrel-dotsep0.2,0.2,True,0.984375,0.6875,0.890625,0.671875,0.3125,0.21875,0.10717740084890034,0.3303225991510996,-0.078125,-0.19130094533106867,0.03505094533106867,32
qwen32b,relative_position,label/identity,score,blurrel-dotsep0.3,0.3,True,0.984375,0.65625,0.859375,0.578125,0.40625,0.28125,0.11655480816030844,0.44594519183969156,-0.046875,-0.1942495582228376,0.1004995582228376,32
qwen32b,stripe_orientation,direct/none,generation,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,direct/none,generation,blurrel-period0.4,0.4,True,1,1,1,0.890625,0.109375,0.109375,0.03365950318126322,0.1850904968187368,0.109375,0.03365950318126322,0.1850904968187368,32
qwen32b,stripe_orientation,direct/none,generation,blurrel-period0.43,0.43,True,1,1,0.984375,0.5,0.5,0.484375,0.4525076024000567,0.5162423975999433,0.484375,0.4525076024000567,0.5162423975999433,32
qwen32b,stripe_orientation,direct/none,score,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,direct/none,score,blurrel-period0.4,0.4,True,1,1,1,0.890625,0.109375,0.109375,0.03365950318126322,0.1850904968187368,0.109375,0.03365950318126322,0.1850904968187368,32
qwen32b,stripe_orientation,direct/none,score,blurrel-period0.43,0.43,True,1,1,0.984375,0.5,0.5,0.484375,0.4525076024000567,0.5162423975999433,0.484375,0.4525076024000567,0.5162423975999433,32
qwen32b,stripe_orientation,label/cyclic,generation,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,label/cyclic,generation,blurrel-period0.4,0.4,True,1,1,1,0.90625,0.09375,0.09375,0.02226283881394127,0.16523716118605875,0.09375,0.02226283881394127,0.16523716118605875,32
qwen32b,stripe_orientation,label/cyclic,generation,blurrel-period0.43,0.43,True,1,1,1,0.5,0.5,0.5,,,0.5,,,32
qwen32b,stripe_orientation,label/cyclic,score,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,label/cyclic,score,blurrel-period0.4,0.4,True,1,1,1,0.90625,0.09375,0.09375,0.02226283881394127,0.16523716118605875,0.09375,0.02226283881394127,0.16523716118605875,32
qwen32b,stripe_orientation,label/cyclic,score,blurrel-period0.43,0.43,True,1,1,1,0.5,0.5,0.5,,,0.5,,,32
qwen32b,stripe_orientation,label/identity,generation,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,label/identity,generation,blurrel-period0.4,0.4,True,1,1,1,0.9375,0.0625,0.0625,0.0019276025450105719,0.12307239745498944,0.0625,0.0019276025450105719,0.12307239745498944,32
qwen32b,stripe_orientation,label/identity,generation,blurrel-period0.43,0.43,True,1,1,0.984375,0.5,0.5,0.484375,0.4525076024000567,0.5162423975999433,0.484375,0.4525076024000567,0.5162423975999433,32
qwen32b,stripe_orientation,label/identity,score,blurrel-period0.37,0.37,True,1,1,1,1,0,0,,,0,,,32
qwen32b,stripe_orientation,label/identity,score,blurrel-period0.4,0.4,True,1,1,1,0.9375,0.0625,0.0625,0.0019276025450105719,0.12307239745498944,0.0625,0.0019276025450105719,0.12307239745498944,32
qwen32b,stripe_orientation,label/identity,score,blurrel-period0.43,0.43,True,1,1,0.984375,0.5,0.5,0.484375,0.4525076024000567,0.5162423975999433,0.484375,0.4525076024000567,0.5162423975999433,32
qwen32b,text_reading,direct/none,generation,lowres-font4,4.0,True,1,1,0.9375,0.953125,0.046875,-0.015625,-0.04749239759994328,0.01624239759994328,-0.015625,-0.04749239759994328,0.01624239759994328,32
qwen32b,text_reading,direct/none,generation,lowres-font3,3.0,True,1,1,0.8125,0.8125,0.1875,0.0,-0.0647546166777338,0.0647546166777338,0.0,-0.0647546166777338,0.0647546166777338,32
qwen32b,text_reading,direct/none,generation,lowres-font2.5,2.5,True,1,1,0.59375,0.59375,0.40625,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen32b,text_reading,direct/none,score,lowres-font4,4.0,True,1,1,0.953125,0.96875,0.03125,-0.015625,-0.04749239759994328,0.01624239759994328,-0.015625,-0.04749239759994328,0.01624239759994328,32
qwen32b,text_reading,direct/none,score,lowres-font3,3.0,True,1,1,0.8125,0.8125,0.1875,0.0,-0.0647546166777338,0.0647546166777338,0.0,-0.0647546166777338,0.0647546166777338,32
qwen32b,text_reading,direct/none,score,lowres-font2.5,2.5,True,1,1,0.59375,0.59375,0.40625,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen32b,text_reading,label/cyclic,generation,lowres-font4,4.0,True,1,1,0.9375,0.9375,0.0625,0,,,0,,,32
qwen32b,text_reading,label/cyclic,generation,lowres-font3,3.0,True,1,1,0.8125,0.8125,0.1875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen32b,text_reading,label/cyclic,generation,lowres-font2.5,2.5,True,1,1,0.609375,0.59375,0.40625,0.015625,-0.05654626444003258,0.08779626444003258,0.015625,-0.05654626444003258,0.08779626444003258,32
qwen32b,text_reading,label/cyclic,score,lowres-font4,4.0,True,1,1,0.9375,0.9375,0.0625,0,,,0,,,32
qwen32b,text_reading,label/cyclic,score,lowres-font3,3.0,True,1,1,0.8125,0.8125,0.1875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen32b,text_reading,label/cyclic,score,lowres-font2.5,2.5,True,1,1,0.609375,0.59375,0.40625,0.015625,-0.05654626444003258,0.08779626444003258,0.015625,-0.05654626444003258,0.08779626444003258,32
qwen32b,text_reading,label/identity,generation,lowres-font4,4.0,True,1,1,0.921875,0.921875,0.078125,0,,,0,,,32
qwen32b,text_reading,label/identity,generation,lowres-font3,3.0,True,1,1,0.75,0.78125,0.21875,-0.03125,-0.09498479519988656,0.03248479519988656,-0.03125,-0.09498479519988656,0.03248479519988656,32
qwen32b,text_reading,label/identity,generation,lowres-font2.5,2.5,True,1,1,0.5,0.5,0.5,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen32b,text_reading,label/identity,score,lowres-font4,4.0,True,1,1,0.921875,0.921875,0.078125,0,,,0,,,32
qwen32b,text_reading,label/identity,score,lowres-font3,3.0,True,1,1,0.75,0.765625,0.234375,-0.015625,-0.08779626444003258,0.05654626444003258,-0.015625,-0.08779626444003258,0.05654626444003258,32
qwen32b,text_reading,label/identity,score,lowres-font2.5,2.5,True,1,1,0.5,0.5,0.5,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,color,direct/none,generation,desat-c0.2,0.2,True,1,1,1,0.953125,0.046875,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
qwen8b,color,direct/none,generation,desat-c0.1,0.1,True,1,1,0.875,0.875,0.125,0,,,0,,,32
qwen8b,color,direct/none,generation,desat-c0.05,0.05,True,1,1,0.84375,0.71875,0.28125,0.125,0.04569211532501728,0.20430788467498273,0.125,0.04569211532501728,0.20430788467498273,32
qwen8b,color,direct/none,score,desat-c0.2,0.2,True,1,1,1,0.953125,0.046875,0.046875,-0.00651075368499985,0.10026075368499984,0.046875,-0.00651075368499985,0.10026075368499984,32
qwen8b,color,direct/none,score,desat-c0.1,0.1,True,1,1,0.875,0.875,0.125,0,,,0,,,32
qwen8b,color,direct/none,score,desat-c0.05,0.05,True,1,1,0.84375,0.71875,0.28125,0.125,0.04569211532501728,0.20430788467498273,0.125,0.04569211532501728,0.20430788467498273,32
qwen8b,color,label/cyclic,generation,desat-c0.2,0.2,True,1,1,0.859375,0.84375,0.15625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/cyclic,generation,desat-c0.1,0.1,True,1,1,0.75,0.734375,0.265625,0.015625,-0.04016129957554983,0.07141129957554983,0.015625,-0.04016129957554983,0.07141129957554983,32
qwen8b,color,label/cyclic,generation,desat-c0.05,0.05,True,1,1,0.609375,0.53125,0.46875,0.078125,-0.002615659087975522,0.1588656590879755,0.078125,-0.002615659087975522,0.1588656590879755,32
qwen8b,color,label/cyclic,score,desat-c0.2,0.2,True,1,1,0.859375,0.84375,0.15625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/cyclic,score,desat-c0.1,0.1,True,1,1,0.75,0.734375,0.265625,0.015625,-0.04016129957554983,0.07141129957554983,0.015625,-0.04016129957554983,0.07141129957554983,32
qwen8b,color,label/cyclic,score,desat-c0.05,0.05,True,1,1,0.609375,0.53125,0.46875,0.078125,-0.002615659087975522,0.1588656590879755,0.078125,-0.002615659087975522,0.1588656590879755,32
qwen8b,color,label/identity,generation,desat-c0.2,0.2,True,1,1,0.859375,0.84375,0.15625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/identity,generation,desat-c0.1,0.1,True,1,1,0.75,0.71875,0.28125,0.03125,-0.013084455321243797,0.0755844553212438,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen8b,color,label/identity,generation,desat-c0.05,0.05,True,1,1,0.53125,0.53125,0.46875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,color,label/identity,score,desat-c0.2,0.2,True,1,1,0.859375,0.84375,0.15625,0.015625,-0.01624239759994328,0.04749239759994328,0.015625,-0.01624239759994328,0.04749239759994328,32
qwen8b,color,label/identity,score,desat-c0.1,0.1,True,1,1,0.75,0.71875,0.28125,0.03125,-0.013084455321243797,0.0755844553212438,0.03125,-0.013084455321243797,0.0755844553212438,32
qwen8b,color,label/identity,score,desat-c0.05,0.05,True,1,1,0.53125,0.53125,0.46875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,relative_position,direct/none,generation,blurrel-dotsep0.1,0.1,True,0.8125,0.75,0.84375,0.765625,0.046875,0.078125,-0.01469544074718028,0.17094544074718027,0.015625,-0.10097265080409464,0.13222265080409462,32
qwen8b,relative_position,direct/none,generation,blurrel-dotsep0.2,0.2,True,0.8125,0.78125,0.75,0.75,0.0625,0.0,-0.11215828611048193,0.11215828611048193,-0.03125,-0.19594519183969156,0.13344519183969156,32
qwen8b,relative_position,direct/none,generation,blurrel-dotsep0.3,0.3,True,0.8125,0.765625,0.734375,0.5625,0.25,0.171875,0.05415888089623788,0.2895911191037621,0.125,-0.033615769349965435,0.28361576934996546,32
qwen8b,relative_position,direct/none,score,blurrel-dotsep0.1,0.1,True,0.8125,0.75,0.84375,0.765625,0.046875,0.078125,-0.01469544074718028,0.17094544074718027,0.015625,-0.10097265080409464,0.13222265080409462,32
qwen8b,relative_position,direct/none,score,blurrel-dotsep0.2,0.2,True,0.8125,0.78125,0.75,0.75,0.0625,0.0,-0.11215828611048193,0.11215828611048193,-0.03125,-0.19594519183969156,0.13344519183969156,32
qwen8b,relative_position,direct/none,score,blurrel-dotsep0.3,0.3,True,0.8125,0.765625,0.734375,0.5625,0.25,0.171875,0.05415888089623788,0.2895911191037621,0.125,-0.033615769349965435,0.28361576934996546,32
qwen8b,relative_position,label/cyclic,generation,blurrel-dotsep0.1,0.1,True,0.390625,0.421875,0.375,0.359375,0.03125,0.015625,-0.14616033096753336,0.17741033096753336,0.046875,-0.13832419426017292,0.23207419426017292,32
qwen8b,relative_position,label/cyclic,generation,blurrel-dotsep0.2,0.2,True,0.390625,0.359375,0.234375,0.359375,0.03125,-0.125,-0.22738603885638217,-0.022613961143617828,-0.15625,-0.2811231963519079,-0.0313768036480921,32
qwen8b,relative_position,label/cyclic,generation,blurrel-dotsep0.3,0.3,True,0.390625,0.3125,0.296875,0.421875,-0.03125,-0.125,-0.22738603885638217,-0.022613961143617828,-0.203125,-0.34689902517877313,-0.05935097482122684,32
qwen8b,relative_position,label/cyclic,score,blurrel-dotsep0.1,0.1,True,0.390625,0.40625,0.390625,0.375,0.015625,0.015625,-0.13263602972525879,0.16388602972525879,0.03125,-0.13344519183969156,0.19594519183969156,32
qwen8b,relative_position,label/cyclic,score,blurrel-dotsep0.2,0.2,True,0.390625,0.375,0.234375,0.328125,0.0625,-0.09375,-0.20052150736999969,0.0130215073699997,-0.109375,-0.24469801209235945,0.025948012092359446,32
qwen8b,relative_position,label/cyclic,score,blurrel-dotsep0.3,0.3,True,0.390625,0.3125,0.296875,0.421875,-0.03125,-0.125,-0.22738603885638217,-0.022613961143617828,-0.203125,-0.33941289427372623,-0.0668371057262738,32
qwen8b,relative_position,label/identity,generation,blurrel-dotsep0.1,0.1,True,0.5625,0.5,0.53125,0.515625,0.046875,0.015625,-0.04016129957554983,0.07141129957554983,-0.046875,-0.13079876944344027,0.03704876944344025,32
qwen8b,relative_position,label/identity,generation,blurrel-dotsep0.2,0.2,True,0.5625,0.5,0.578125,0.53125,0.03125,0.046875,-0.02345720376936583,0.11720720376936583,-0.015625,-0.1228557417790881,0.0916057417790881,32
qwen8b,relative_position,label/identity,generation,blurrel-dotsep0.3,0.3,True,0.5625,0.5,0.515625,0.625,-0.0625,-0.109375,-0.1850904968187368,-0.03365950318126322,-0.171875,-0.2803208597933134,-0.0634291402066866,32
qwen8b,relative_position,label/identity,score,blurrel-dotsep0.1,0.1,True,0.5625,0.5,0.53125,0.515625,0.046875,0.015625,-0.04016129957554983,0.07141129957554983,-0.046875,-0.13079876944344027,0.03704876944344025,32
qwen8b,relative_position,label/identity,score,blurrel-dotsep0.2,0.2,True,0.5625,0.5,0.578125,0.515625,0.046875,0.0625,0.0019276025450105719,0.12307239745498944,0.0,-0.09157685713192215,0.09157685713192215,32
qwen8b,relative_position,label/identity,score,blurrel-dotsep0.3,0.3,True,0.5625,0.5,0.515625,0.59375,-0.03125,-0.078125,-0.1588656590879755,0.002615659087975522,-0.140625,-0.24538323086926603,-0.03586676913073397,32
qwen8b,stripe_orientation,direct/none,generation,blurrel-period0.37,0.37,True,1,1,0.953125,0.875,0.125,0.078125,0.011623317018134294,0.1446266829818657,0.078125,0.011623317018134294,0.1446266829818657,32
qwen8b,stripe_orientation,direct/none,generation,blurrel-period0.4,0.4,True,1,0.984375,0.859375,0.734375,0.265625,0.125,0.04569211532501728,0.20430788467498273,0.109375,0.02089100908046551,0.1978589909195345,32
qwen8b,stripe_orientation,direct/none,generation,blurrel-period0.43,0.43,True,1,0.96875,0.578125,0.5,0.5,0.078125,-0.060072449951876494,0.2163224499518765,0.046875,-0.10744881735142725,0.20119881735142725,32
qwen8b,stripe_orientation,direct/none,score,blurrel-period0.37,0.37,True,1,1,0.953125,0.875,0.125,0.078125,0.011623317018134294,0.1446266829818657,0.078125,0.011623317018134294,0.1446266829818657,32
qwen8b,stripe_orientation,direct/none,score,blurrel-period0.4,0.4,True,1,0.984375,0.859375,0.734375,0.265625,0.125,0.04569211532501728,0.20430788467498273,0.109375,0.02089100908046551,0.1978589909195345,32
qwen8b,stripe_orientation,direct/none,score,blurrel-period0.43,0.43,True,1,0.96875,0.578125,0.5,0.5,0.078125,-0.060072449951876494,0.2163224499518765,0.046875,-0.10744881735142725,0.20119881735142725,32
qwen8b,stripe_orientation,label/cyclic,generation,blurrel-period0.37,0.37,True,0.84375,0.875,0.921875,0.8125,0.03125,0.109375,0.009745702905278,0.209004297094722,0.140625,0.0014825992121060283,0.27976740078789397,32
qwen8b,stripe_orientation,label/cyclic,generation,blurrel-period0.4,0.4,True,0.84375,0.859375,0.890625,0.734375,0.109375,0.15625,0.0494784926300003,0.2630215073699997,0.171875,0.04556718200209764,0.29818281799790236,32
qwen8b,stripe_orientation,label/cyclic,generation,blurrel-period0.43,0.43,True,0.84375,0.796875,0.703125,0.5,0.34375,0.203125,0.10218903335081247,0.3040609666491875,0.15625,0.0313768036480921,0.2811231963519079,32
qwen8b,stripe_orientation,label/cyclic,score,blurrel-period0.37,0.37,True,0.84375,0.875,0.90625,0.828125,0.015625,0.078125,-0.025374828072518688,0.18162482807251867,0.109375,-0.017966027996513118,0.23671602799651312,32
qwen8b,stripe_orientation,label/cyclic,score,blurrel-period0.4,0.4,True,0.84375,0.859375,0.890625,0.734375,0.109375,0.15625,0.0494784926300003,0.2630215073699997,0.171875,0.04556718200209764,0.29818281799790236,32
qwen8b,stripe_orientation,label/cyclic,score,blurrel-period0.43,0.43,True,0.84375,0.796875,0.6875,0.5,0.34375,0.1875,0.08770643354872233,0.2872935664512777,0.140625,0.017468809266693044,0.26378119073330697,32
qwen8b,stripe_orientation,label/identity,generation,blurrel-period0.37,0.37,True,0.90625,0.859375,0.75,0.75,0.15625,0,,,-0.046875,-0.10026075368499984,0.00651075368499985,32
qwen8b,stripe_orientation,label/identity,generation,blurrel-period0.4,0.4,True,0.90625,0.859375,0.71875,0.6875,0.21875,0.03125,-0.04722741273584141,0.10972741273584141,-0.015625,-0.11258814656586467,0.08133814656586467,32
qwen8b,stripe_orientation,label/identity,generation,blurrel-period0.43,0.43,True,0.90625,0.84375,0.5,0.515625,0.390625,-0.015625,-0.14899730804823702,0.11774730804823702,-0.078125,-0.20851654490480312,0.05226654490480312,32
qwen8b,stripe_orientation,label/identity,score,blurrel-period0.37,0.37,True,0.890625,0.859375,0.75,0.75,0.140625,0,,,-0.03125,-0.09498479519988656,0.03248479519988656,32
qwen8b,stripe_orientation,label/identity,score,blurrel-period0.4,0.4,True,0.890625,0.859375,0.71875,0.6875,0.203125,0.03125,-0.04722741273584141,0.10972741273584141,0.0,-0.10238603885638217,0.10238603885638217,32
qwen8b,stripe_orientation,label/identity,score,blurrel-period0.43,0.43,True,0.890625,0.84375,0.5,0.515625,0.375,-0.015625,-0.14899730804823702,0.11774730804823702,-0.0625,-0.20547432237211746,0.08047432237211746,32
qwen8b,text_reading,direct/none,generation,lowres-font4,4.0,True,1,1,0.921875,0.921875,0.078125,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,text_reading,direct/none,generation,lowres-font3,3.0,True,1,1,0.75,0.703125,0.296875,0.046875,-0.02345720376936583,0.11720720376936583,0.046875,-0.02345720376936583,0.11720720376936583,32
qwen8b,text_reading,direct/none,generation,lowres-font2.5,2.5,True,1,1,0.578125,0.578125,0.421875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,text_reading,direct/none,score,lowres-font4,4.0,True,1,1,0.9375,0.9375,0.0625,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,text_reading,direct/none,score,lowres-font3,3.0,True,1,1,0.75,0.703125,0.296875,0.046875,-0.02345720376936583,0.11720720376936583,0.046875,-0.02345720376936583,0.11720720376936583,32
qwen8b,text_reading,direct/none,score,lowres-font2.5,2.5,True,1,1,0.578125,0.578125,0.421875,0.0,-0.045788428565961076,0.045788428565961076,0.0,-0.045788428565961076,0.045788428565961076,32
qwen8b,text_reading,label/cyclic,generation,lowres-font4,4.0,True,0.921875,0.953125,0.828125,0.890625,0.03125,-0.0625,-0.12307239745498944,-0.0019276025450105719,-0.03125,-0.10972741273584141,0.04722741273584141,32
qwen8b,text_reading,label/cyclic,generation,lowres-font3,3.0,True,0.921875,0.953125,0.71875,0.703125,0.21875,0.015625,-0.06984588159960228,0.10109588159960228,0.046875,-0.06859334912310851,0.1623433491231085,32
qwen8b,text_reading,label/cyclic,generation,lowres-font2.5,2.5,True,0.921875,0.9375,0.625,0.578125,0.34375,0.046875,-0.00651075368499985,0.10026075368499984,0.0625,-0.013431518646641924,0.13843151864664194,32
qwen8b,text_reading,label/cyclic,score,lowres-font4,4.0,True,0.921875,0.953125,0.828125,0.890625,0.03125,-0.0625,-0.12307239745498944,-0.0019276025450105719,-0.03125,-0.10972741273584141,0.04722741273584141,32
qwen8b,text_reading,label/cyclic,score,lowres-font3,3.0,True,0.921875,0.953125,0.71875,0.703125,0.21875,0.015625,-0.06984588159960228,0.10109588159960228,0.046875,-0.06859334912310851,0.1623433491231085,32
qwen8b,text_reading,label/cyclic,score,lowres-font2.5,2.5,True,0.921875,0.9375,0.625,0.578125,0.34375,0.046875,-0.00651075368499985,0.10026075368499984,0.0625,-0.013431518646641924,0.13843151864664194,32
qwen8b,text_reading,label/identity,generation,lowres-font4,4.0,True,0.890625,0.90625,0.8125,0.84375,0.046875,-0.03125,-0.09498479519988656,0.03248479519988656,-0.015625,-0.08779626444003258,0.05654626444003258,32
qwen8b,text_reading,label/identity,generation,lowres-font3,3.0,True,0.890625,0.921875,0.578125,0.640625,0.25,-0.0625,-0.13843151864664194,0.013431518646641924,-0.03125,-0.12210859618248415,0.05960859618248415,32
qwen8b,text_reading,label/identity,generation,lowres-font2.5,2.5,True,0.890625,0.921875,0.5,0.515625,0.375,-0.015625,-0.07141129957554983,0.04016129957554983,0.015625,-0.06984588159960228,0.10109588159960228,32
qwen8b,text_reading,label/identity,score,lowres-font4,4.0,True,0.890625,0.90625,0.796875,0.84375,0.046875,-0.046875,-0.11720720376936583,0.02345720376936583,-0.03125,-0.10972741273584141,0.04722741273584141,32
qwen8b,text_reading,label/identity,score,lowres-font3,3.0,True,0.890625,0.921875,0.578125,0.65625,0.234375,-0.078125,-0.1588656590879755,0.002615659087975522,-0.046875,-0.14247719279982984,0.04872719279982983,32
qwen8b,text_reading,label/identity,score,lowres-font2.5,2.5,True,0.890625,0.921875,0.5,0.515625,0.375,-0.015625,-0.07141129957554983,0.04016129957554983,0.015625,-0.06984588159960228,0.10109588159960228,32


==> anc/supplementary_data/coding_comparisons.csv <==
group,model,task,image_set,config_a,config_b,arm_a,arm_b,checkpoint,bytes_a,bytes_b,bytes_change_pct,score_a,score_b,difference,ci_low,ci_high,n_units,n_questions,status
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-4|Z,q-4|q-4,,,,255080.75,1002316.736,-74.5508838835,77.45,78.95,-1.5,-2.9,-0.15,1000,1838,F
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-2|Z,q-2|q-2,,,,131074.919,503261.134,-73.9548893915,74.9,76.35,-1.45,-2.95,0.05,1000,1838,F
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-1|Z,q-1|q-1,,,,92108.231,350287.316,-73.7049482545,64.15,67.75,-3.6,-5.35,-1.9,1000,1838,F
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-4|Z,q-2|q-2,,,,255080.75,503261.134,-49.3144348397,77.45,76.35,1.1,-0.4,2.55,1000,1838,F
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-2|k+2,q-2|k0,,,,278187.325,462135.813,-39.8039889629,75.8,76.25,-0.45,-1.4,0.5,1000,1838,L
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-2|k+2,q-2|q-2,,,,278187.325,503261.134,-44.7230659779,75.8,76.35,-0.55,-1.55,0.45,1000,1838,L
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-2|Z,q-2|k+2,,,,131074.919,278187.325,-52.8824977917,74.9,75.8,-0.9,-2.25,0.45,1000,1838,F
deepstack_pairs,deepstack7b,gqa_attribute,confirm1000,q-4|Z,q-2|k0,,,,255080.75,462135.813,-44.8039422991,77.45,76.25,1.2,-0.25,2.65,1000,1838,P
granite_pair,ibm4b,gqa_attribute,granite531,q0|k+4,q-4|q-4,,,,395630.947269,392892.519774,0.696991507211,69.3032015066,66.6666666667,2.63653483992,0.470809792844,4.80225988701,531,970,F
granite_pair,ibm4b,gqa_attribute,granite468,q0|k+4,q-4|q-4,,,,399089.797009,396530.476496,0.645428451159,66.5598290598,63.141025641,3.4188034188,1.28205128205,5.44871794872,468,866,P
granite_pair,ibm4b,gqa_attribute,granite468,q4|k0,q-4|q-4,,,,273147.732906,396530.476496,-31.1155764571,65.5982905983,63.141025641,2.45726495726,0.106837606838,4.80769230769,468,866,P
granite_pair,ibm4b,gqa_attribute,granite468,q0|k+4,q4|k0,,,,399089.797009,273147.732906,46.1076732224,66.5598290598,65.5982905983,0.961538461538,-0.961538461538,2.88461538462,468,866,P
qwen_main_only,qwen8b,gqa_attribute,confirm1000,q0|Z,q0|q0,,,,61793.877,138379.164,-55.3445220987,70.9,72.45,-1.55,-2.8,-0.25,1000,1838,F
qwen_main_only,qwen8b,gqa_attribute,confirm1000,q2|Z,q2|q2,,,,33777.003,52378.273,-35.513332026,68.8,70.35,-1.55,-2.85,-0.25,1000,1838,F
qwen_main_only,qwen8b,gqa_attribute,confirm1000,q6|Z,q6|q6,,,,6379.294,7015.506,-9.06865449192,54.75,55.25,-0.5,-1.35,0.35,1000,1838,F
qwen_main_only,qwen8b,gqa_attribute,confirm1000,q0|Z,q2|q2,,,,61793.877,52378.273,17.9761635134,70.9,70.35,0.55,-0.7,1.85,1000,1838,F
qwen_main_only,qwen8b,gqa_attribute,confirm1000,q2|k+4,q2|q2,,,,45643.222,52378.273,-12.8584823711,70.1,70.35,-0.25,-1.2,0.65,1000,1838,L
qwen_main_only,qwen32b,gqa_attribute,confirm1000,q6|Z,q6|q6,,,,105407.025,199208.924,-47.0871972583,71.75,72.95,-1.2,-2.55,0.15,1000,1838,F
qwen_main_only,qwen32b,gqa_attribute,confirm1000,q12|Z,q12|q12,,,,14740.561,18900.559,-22.0099204473,68.6,69.25,-0.65,-1.7,0.45,1000,1838,F
qwen_main_only,qwen32b,docvqa,confirm474,q6|Z,q6|q6,,,,139997.185654,173238.441983,-19.1881524381,74.8560526936,76.4678534555,-1.61180076196,-3.07575039144,-0.16779397619,474,907,F
qwen_main_only,qwen32b,docvqa,confirm474,q10|Z,q10|q10,,,,49789.1139241,52267.9029536,-4.74246887566,52.4556781897,55.6604832415,-3.20480505182,-4.66859533332,-1.81747720717,474,907,F
role_direction,qwen8b,gqa_attribute,confirm1000,q2|k+4,q10|k-4,,,,45643.222,12444.511,266.773929486,70.1,44.2,25.9,23.25,28.5,1000,1838,L
role_direction,qwen8b,gqa_attribute,confirm1000,q6|k+4,q10|k-2,,,,6773.8,2981.521,127.192765035,54.75,43.95,10.8,8.95,12.85,1000,1838,L
role_direction,qwen32b,docvqa,confirm474,q8|k+4,q12|k-2,,,,117489.622363,91800.3575949,27.9838395415,72.1475193506,41.2358268479,30.9116925027,27.863370245,34.021256408,474,907,L
role_direction,qwen32b,docvqa,confirm474,q12|k+2,q16|k-4,,,,30386.9873418,22264.771097,36.4801246297,34.9173598329,9.00414382939,25.9132160035,23.1164762668,28.728935806,474,907,L
role_direction,ibm4b,gqa_attribute,granite468,q8|k-4,q0|k+2,,,,212908.886752,614730.679487,-65.3655016975,40.9188034188,70.1923076923,-29.2735042735,-33.3333333333,-25.1068376068,468,866,L
role_direction,ibm4b,gqa_attribute,granite468,q12|k-4,q8|k+2,,,,36514.724359,19716.0149573,85.2033711585,9.61538461538,21.047008547,-11.4316239316,-14.5299145299,-8.33333333333,468,866,L
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q10|k0,shared curve: q8|q8 / q6|q6,,,,143609.551,,,72.7,72.6151690467,0.0848309532958,-1.0674108401,1.24394592148,1000,,P
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q12|Z,shared curve: q14|q14 / q12|q12,,,,14740.561,,,68.6,66.8644903916,1.73550960836,0.685965156283,2.78882294223,1000,,P
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q12|k0,shared curve: q10|q10 / q8|q8,,,,49899.767,,,71.2,71.5279924816,-0.327992481613,-1.6,0.970466291652,1000,,P
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q14|k0,shared curve: q14|q14 / q12|q12,,,,12974.841,,,61.15,65.6401017092,-4.49010170924,-6.08125013241,-2.87956719615,1000,,P
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q16|k0,shared curve: q16|q16 / q14|q14,,,,4449.317,,,47.25,54.6709558175,-7.42095581754,-9.1954854293,-5.67842491284,1000,,P
matched_bytes_shared_curve,qwen32b,gqa_attribute,confirm1000,q6|Z,shared curve: q10|q10 / q8|q8,,,,105407.025,,,71.75,72.298083936,-0.548083936001,-1.75641796724,0.711991640377,1000,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q10|Z,shared curve: q12|q12 / q10|q10,,,,49789.1139241,,,52.4556781897,53.9932764576,-1.53759826789,-2.95438206247,-0.199894874952,474,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q10|k0,shared curve: q8|q8 / q6|q6,,,,115751.353376,,,60.0960757341,73.2127297349,-13.1166540008,-15.634436809,-10.643628018,474,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q12|k0,shared curve: q12|q12 / q10|q10,,,,44974.2827004,,,38.3256297901,50.5033044977,-12.1776747076,-14.3221508685,-9.95577407984,474,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q14|k0,shared curve: q14|q14 / q12|q12,,,,12548.6603376,,,14.4603118464,19.7029420931,-5.2426302467,-6.54175412637,-3.93069608816,474,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q16|k0,shared curve: q16|q16 / q14|q14,,,,4741.58649789,,,8.52253046557,10.0959617176,-1.573431252,-2.35200344018,-0.787854728102,474,,P
matched_bytes_shared_curve,qwen32b,docvqa,confirm474,q6|Z,shared curve: q8|q8 / q6|q6,,,,139997.185654,,,74.8560526936,74.747985278,0.108067415563,-1.26412695292,1.48412479812,474,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q0|Z,shared curve: q2|q2 / q0|q0,,,,61793.877,,,70.9,70.7073382017,0.192661798336,-0.939452056353,1.40749332206,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q0|k0,shared curve: q0|q0 / q-4|q-4,,,,304315.707,,,72.3,72.8396560773,-0.539656077256,-1.45848484344,0.373038595547,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q2|Z,shared curve: q4|q4 / q2|q2,,,,33777.003,,,68.8,68.0055987229,0.794401277072,-0.382545385965,1.93830358745,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q2|k0,shared curve: q0|q0 / q-4|q-4,,,,156790.642,,,71.85,72.5117630268,-0.661763026838,-1.78315046672,0.46574685735,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q4|k0,shared curve: q2|q2 / q0|q0,,,,66760.534,,,69.65,70.8744462559,-1.22444625586,-2.53453485168,0.0777602411604,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q6|Z,shared curve: q8|q8 / q6|q6,,,,6379.294,,,54.75,54.7254239773,0.0245760226806,-0.800341065597,0.867656704516,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q6|k0,shared curve: q6|q6 / q4|q4,,,,18245.513,,,57.4,63.7074952566,-6.30749525661,-7.91045927891,-4.68088678365,1000,,P
matched_bytes_shared_curve,qwen8b,gqa_attribute,confirm1000,q8|k0,shared curve: q8|q8 / q6|q6,,,,4808.913,,,49.6,53.1660972878,-3.5660972878,-4.87939742362,-2.29250204617,1000,,P
training,ibm4b,gqa_attribute,development192,C|C,C|C,anti,sft,long,,,,,,-0.260416666667,-3.38541666667,2.60416666667,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,anti,sft,long,,,,,,-1.30208333333,-4.6875,2.08333333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,anti,sft,long,,,,,,0,-3.90625,4.16666666667,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,C|C,C|C,generic,anti,long,,,,,,-1.5625,-4.42708333333,1.04166666667,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,generic,anti,long,,,,,,0.260416666667,-2.86458333333,3.38541666667,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,generic,anti,long,,,,,,0,-3.125,3.38541666667,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,generic,sft,long,,,,,,-1.82291666667,-4.94791666667,1.30208333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,generic,sft,long,,,,,,-1.04166666667,-4.16666666667,2.08333333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,generic,sft,long,,,,,,0,-3.64583333333,3.90625,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,anti,long,,,,,,-0.520833333333,-3.64583333333,2.86458333333,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,anti,long,,,,,,-0.520833333333,-3.90625,2.86458333333,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,anti,long,,,,,,0,-2.87109375,3.125,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,generic,long,,,,,,1.04166666667,-2.08333333333,4.16666666667,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,generic,long,,,,,,-0.78125,-3.90625,2.34375,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,generic,long,,,,,,0,-2.86458333333,2.86458333333,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,sft,long,,,,,,-0.78125,-3.90625,2.08333333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,sft,long,,,,,,-1.82291666667,-4.6875,1.04166666667,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,sft,long,,,,,,0,-3.64583333333,3.90625,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,C|C,C|C,anti,sft,short,,,,,,-0.260416666667,-3.90625,3.38541666667,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,anti,sft,short,,,,,,-4.94791666667,-8.59375,-1.30208333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,anti,sft,short,,,,,,2.60416666667,-0.78125,6.25,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,C|C,C|C,generic,anti,short,,,,,,-0.260416666667,-3.38541666667,3.125,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,generic,anti,short,,,,,,3.64583333333,0,7.55208333333,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,generic,anti,short,,,,,,0.78125,-2.86458333333,4.42708333333,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,generic,sft,short,,,,,,-0.520833333333,-4.16666666667,3.125,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,generic,sft,short,,,,,,-1.30208333333,-4.94791666667,2.60416666667,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,generic,sft,short,,,,,,3.38541666667,-0.260416666667,7.03125,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,anti,short,,,,,,-1.82291666667,-4.94791666667,1.30208333333,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,anti,short,,,,,,2.34375,-1.30208333333,5.98958333333,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,anti,short,,,,,,0.78125,-2.60416666667,4.42708333333,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,generic,short,,,,,,-1.5625,-4.42708333333,1.30208333333,192,349,E
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,generic,short,,,,,,-1.30208333333,-4.42708333333,1.5625,192,349,E
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,generic,short,,,,,,0,-2.86458333333,2.86458333333,192,349,E
training,ibm4b,gqa_attribute,development192,C|C,C|C,role,sft,short,,,,,,-2.08333333333,-5.20833333333,0.78125,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q-4|k0,q-4|k0,role,sft,short,,,,,,-2.60416666667,-5.72916666667,0.520833333333,192,349,"E, P"
training,ibm4b,gqa_attribute,development192,q4|k0,q4|k0,role,sft,short,,,,,,3.38541666667,-0.78125,7.55208333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,anti,sft,long,,,,,,-1.5625,-4.6875,1.5625,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,anti,sft,long,,,,,,1.82291666667,-1.30208333333,4.94791666667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,anti,sft,long,,,,,,19.7916666667,14.3229166667,25.2604166667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,generic,anti,long,,,,,,-0.520833333333,-3.38541666667,2.34375,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,generic,anti,long,,,,,,-0.520833333333,-3.38541666667,2.34375,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,generic,anti,long,,,,,,-3.125,-6.51041666667,0.260416666667,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,generic,sft,long,,,,,,-2.08333333333,-4.94791666667,0.520833333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,generic,sft,long,,,,,,1.30208333333,-2.08333333333,4.6875,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,generic,sft,long,,,,,,16.6666666667,10.9375,22.1354166667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,anti,long,,,,,,-2.34375,-5.46875,0.78125,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,anti,long,,,,,,-2.86458333333,-6.51041666667,0.78125,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,anti,long,,,,,,-3.90625,-7.55208333333,-0.260416666667,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,generic,long,,,,,,-1.82291666667,-4.94791666667,1.04166666667,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,generic,long,,,,,,-2.34375,-5.72916666667,1.04166666667,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,generic,long,,,,,,-0.78125,-4.94791666667,3.125,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,sft,long,,,,,,-3.90625,-7.29166666667,-0.520833333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,sft,long,,,,,,-1.04166666667,-4.42708333333,2.60416666667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,sft,long,,,,,,15.8854166667,10.6770833333,21.09375,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,anti,sft,short,,,,,,2.08333333333,-1.30208333333,5.46875,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,anti,sft,short,,,,,,3.90625,0.260416666667,7.55208333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,anti,sft,short,,,,,,9.11458333333,3.90625,14.3229166667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,generic,anti,short,,,,,,0,-1.82291666667,1.82291666667,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,generic,anti,short,,,,,,-2.08333333333,-4.94791666667,0.520833333333,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,generic,anti,short,,,,,,2.60416666667,-1.82291666667,7.03125,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,generic,sft,short,,,,,,2.08333333333,-1.04166666667,5.46875,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,generic,sft,short,,,,,,1.82291666667,-1.5625,5.20833333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,generic,sft,short,,,,,,11.71875,7.03125,16.6666666667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,anti,short,,,,,,1.82291666667,-1.30208333333,4.94791666667,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,anti,short,,,,,,-3.38541666667,-6.51692708333,-0.260416666667,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,anti,short,,,,,,3.38541666667,-1.30208333333,7.8125,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,generic,short,,,,,,1.82291666667,-1.5625,5.46875,192,349,E
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,generic,short,,,,,,-1.30208333333,-4.6875,2.34375,192,349,E
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,generic,short,,,,,,0.78125,-3.64583333333,5.20833333333,192,349,E
training,qwen8b,gqa_attribute,development192,C|C,C|C,role,sft,short,,,,,,3.90625,0.78125,7.29166666667,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q4|k0,q4|k0,role,sft,short,,,,,,0.520833333333,-3.125,4.42708333333,192,349,"E, P"
training,qwen8b,gqa_attribute,development192,q8|k0,q8|k0,role,sft,short,,,,,,12.5,7.54557291667,17.71484375,192,349,"E, P"


==> anc/supplementary_data/coding_configurations.csv <==
model,task,image_set,config,config_paper,family,arm,checkpoint,status,n_units,n_questions,bytes_total,bytes_main,bytes_later,score,ci_low,ci_high
qwen8b,gqa_attribute,confirm1000,q2|k+2,2|n+2,later_coarser,,,L,1000,1838,81525.644,33777.003,47748.641,71.25,69.1,73.3
qwen8b,gqa_attribute,confirm1000,q2|k+4,2|n+4,later_coarser,,,L,1000,1838,45643.222,33777.003,11866.219,70.1,67.95,72.2
qwen8b,gqa_attribute,confirm1000,q6|k+2,6|n+2,later_coarser,,,L,1000,1838,8782.523,6379.294,2403.229,55.85,53.55,58.15
qwen8b,gqa_attribute,confirm1000,q6|k+4,6|n+4,later_coarser,,,L,1000,1838,6773.8,6379.294,394.506,54.75,52.5,57.15
qwen8b,gqa_attribute,confirm1000,q10|k+2,10|n+2,later_coarser,,,L,1000,1838,733.408,578.292,155.116,43.6,41.2,45.95
qwen8b,gqa_attribute,confirm1000,q10|k+4,10|n+4,later_coarser,,,L,1000,1838,702.713,578.292,124.421,44.1,41.7,46.5
qwen8b,gqa_attribute,confirm1000,q2|k-4,2|n-4,later_finer,,,L,1000,1838,397694.203,33777.003,363917.2,73.3,71.14875,75.35
qwen8b,gqa_attribute,confirm1000,q2|k-2,2|n-2,later_finer,,,L,1000,1838,276298.833,33777.003,242521.83,71.8,69.6,73.85
qwen8b,gqa_attribute,confirm1000,q6|k-4,6|n-4,later_finer,,,L,1000,1838,129392.933,6379.294,123013.639,66.9,64.7,69.1
qwen8b,gqa_attribute,confirm1000,q6|k-2,6|n-2,later_finer,,,L,1000,1838,54127.935,6379.294,47748.641,62.6,60.45,64.8
qwen8b,gqa_attribute,confirm1000,q10|k-4,10|n-4,later_finer,,,L,1000,1838,12444.511,578.292,11866.219,44.2,41.9,46.5
qwen8b,gqa_attribute,confirm1000,q10|k-2,10|n-2,later_finer,,,L,1000,1838,2981.521,578.292,2403.229,43.95,41.6,46.35
qwen8b,gqa_attribute,confirm1000,q0|Z,0|Z,main_only,,,F,1000,1838,61793.877,61793.877,0,70.9,68.75,72.95
qwen8b,gqa_attribute,confirm1000,q2|Z,2|Z,main_only,,,F,1000,1838,33777.003,33777.003,0,68.8,66.65,70.9
qwen8b,gqa_attribute,confirm1000,q6|Z,6|Z,main_only,,,F,1000,1838,6379.294,6379.294,0,54.75,52.44875,57.10125
qwen8b,gqa_attribute,confirm1000,q-4|k0,-4|n,scale_normalized,,,L,1000,1838,616797.582,124446.078,492351.504,73.1,70.95,75.15
qwen8b,gqa_attribute,confirm1000,q0|k0,0|n,scale_normalized,,,L,1000,1838,304315.707,61793.877,242521.83,72.3,70.15,74.35
qwen8b,gqa_attribute,confirm1000,q2|k0,2|n,scale_normalized,,,L,1000,1838,156790.642,33777.003,123013.639,71.85,69.7,73.9
qwen8b,gqa_attribute,confirm1000,q4|k0,4|n,scale_normalized,,,L,1000,1838,66760.534,19011.893,47748.641,69.65,67.5,71.8
qwen8b,gqa_attribute,confirm1000,q6|k0,6|n,scale_normalized,,,L,1000,1838,18245.513,6379.294,11866.219,57.4,55.15,59.75
qwen8b,gqa_attribute,confirm1000,q8|k0,8|n,scale_normalized,,,L,1000,1838,4808.913,2405.684,2403.229,49.6,47.3,52
qwen8b,gqa_attribute,confirm1000,q-4|q-4,-4|-4,shared,,,L,1000,1838,420883.737,124446.078,296437.659,73,70.9,75.05
qwen8b,gqa_attribute,confirm1000,q0|q0,0|0,shared,,,L,1000,1838,138379.164,61793.877,76585.287,72.45,70.3,74.5
qwen8b,gqa_attribute,confirm1000,q2|q2,2|2,shared,,,L,1000,1838,52378.273,33777.003,18601.27,70.35,68.25,72.45
qwen8b,gqa_attribute,confirm1000,q4|q4,4|4,shared,,,L,1000,1838,24318.858,19011.893,5306.965,66.25,64.05,68.55
qwen8b,gqa_attribute,confirm1000,q6|q6,6|6,shared,,,L,1000,1838,7015.506,6379.294,636.212,55.25,53,57.6
qwen8b,gqa_attribute,confirm1000,q8|q8,8|8,shared,,,L,1000,1838,2612.887,2405.684,207.203,49.8,47.55,52.15
qwen8b,gqa_attribute,confirm1000,C|C,C|C,single_entry,,,L,1000,1838,5957156.864,1489289.216,4467867.648,72.5,70.4,74.5
qwen8b,gqa_attribute,confirm1000,C|M,C|M,single_entry,,,L,1000,1838,1489289.216,1489289.216,0,71.95,69.8,73.90125
qwen8b,gqa_attribute,confirm1000,C|Z,C|Z,single_entry,,,L,1000,1838,1489289.216,1489289.216,0,72.2,70.1,74.15
qwen8b,gqa_attribute,confirm1000,M|C,M|C,single_entry,,,L,1000,1838,4467867.648,0,4467867.648,50.5,48,52.9
qwen8b,gqa_attribute,confirm1000,M|M,M|M,single_entry,,,L,1000,1838,0,0,0,43.1,40.8,45.5
qwen8b,gqa_attribute,confirm1000,Z|C,Z|C,single_entry,,,L,1000,1838,4467867.648,0,4467867.648,54.45,51.95,56.85
qwen8b,gqa_attribute,confirm1000,Z|Z,Z|Z,single_entry,,,L,1000,1838,0,0,0,31.55,29.3,33.8
qwen32b,gqa_attribute,confirm1000,q8|k+2,8|n+2,later_coarser,,,L,1000,1838,182446.312,70594.282,111852.03,73.1,70.95,75.25
qwen32b,gqa_attribute,confirm1000,q8|k+4,8|n+4,later_coarser,,,L,1000,1838,105753.488,70594.282,35159.206,72.5,70.35,74.6
qwen32b,gqa_attribute,confirm1000,q12|k+2,12|n+2,later_coarser,,,L,1000,1838,23506.162,14740.561,8765.601,69.3,67.1,71.5
qwen32b,gqa_attribute,confirm1000,q12|k+4,12|n+4,later_coarser,,,L,1000,1838,17284.719,14740.561,2544.158,68.8,66.55,71
qwen32b,gqa_attribute,confirm1000,q16|k+2,16|n+2,later_coarser,,,L,1000,1838,3095.233,1905.159,1190.074,45.75,43.44875,48.2
qwen32b,gqa_attribute,confirm1000,q16|k+4,16|n+4,later_coarser,,,L,1000,1838,2328.482,1905.159,423.323,46.3,43.85,48.65
qwen32b,gqa_attribute,confirm1000,q8|k-4,8|n-4,later_finer,,,L,1000,1838,580921.609,70594.282,510327.327,72.55,70.39875,74.65125
qwen32b,gqa_attribute,confirm1000,q8|k-2,8|n-2,later_finer,,,L,1000,1838,440137.125,70594.282,369542.843,72.7,70.5,74.85
qwen32b,gqa_attribute,confirm1000,q12|k-4,12|n-4,later_finer,,,L,1000,1838,236741.181,14740.561,222000.62,71.5,69.25,73.65
qwen32b,gqa_attribute,confirm1000,q12|k-2,12|n-2,later_finer,,,L,1000,1838,126592.591,14740.561,111852.03,71.45,69.25,73.55
qwen32b,gqa_attribute,confirm1000,q16|k-4,16|n-4,later_finer,,,L,1000,1838,37064.365,1905.159,35159.206,62.05,59.69875,64.45
qwen32b,gqa_attribute,confirm1000,q16|k-2,16|n-2,later_finer,,,L,1000,1838,10670.76,1905.159,8765.601,51.75,49.4,54.15
qwen32b,gqa_attribute,confirm1000,q6|Z,6|Z,main_only,,,F,1000,1838,105407.025,105407.025,0,71.75,69.55,73.85
qwen32b,gqa_attribute,confirm1000,q12|Z,12|Z,main_only,,,F,1000,1838,14740.561,14740.561,0,68.6,66.4,70.8
qwen32b,gqa_attribute,confirm1000,q6|k0,6|n,scale_normalized,,,L,1000,1838,474949.868,105407.025,369542.843,72.45,70.25,74.65
qwen32b,gqa_attribute,confirm1000,q8|k0,8|n,scale_normalized,,,L,1000,1838,292594.902,70594.282,222000.62,72.05,69.8,74.2
qwen32b,gqa_attribute,confirm1000,q10|k0,10|n,scale_normalized,,,L,1000,1838,143609.551,31757.521,111852.03,72.7,70.55,74.85
qwen32b,gqa_attribute,confirm1000,q12|k0,12|n,scale_normalized,,,L,1000,1838,49899.767,14740.561,35159.206,71.2,69,73.35
qwen32b,gqa_attribute,confirm1000,q14|k0,14|n,scale_normalized,,,L,1000,1838,12974.841,4209.24,8765.601,61.15,58.8,63.55
qwen32b,gqa_attribute,confirm1000,q16|k0,16|n,scale_normalized,,,L,1000,1838,4449.317,1905.159,2544.158,47.25,44.9,49.6
qwen32b,gqa_attribute,confirm1000,q6|q6,6|6,shared,,,L,1000,1838,199208.924,105407.025,93801.899,72.95,70.79875,75.1
qwen32b,gqa_attribute,confirm1000,q8|q8,8|8,shared,,,L,1000,1838,116372.581,70594.282,45778.299,72.4,70.25,74.45125
qwen32b,gqa_attribute,confirm1000,q10|q10,10|10,shared,,,L,1000,1838,44067.68,31757.521,12310.159,71.4,69.2,73.55
qwen32b,gqa_attribute,confirm1000,q12|q12,12|12,shared,,,L,1000,1838,18900.559,14740.561,4159.998,69.25,67,71.45
qwen32b,gqa_attribute,confirm1000,q14|q14,14|14,shared,,,L,1000,1838,5328.488,4209.24,1119.248,57.1,54.69875,59.45
qwen32b,gqa_attribute,confirm1000,q16|q16,16|16,shared,,,L,1000,1838,2416.883,1905.159,511.724,46.45,44,48.9
qwen32b,gqa_attribute,confirm1000,C|C,C|C,single_entry,,,L,1000,1838,7446446.08,1861611.52,5584834.56,72.75,70.6,74.85
qwen32b,gqa_attribute,confirm1000,C|M,C|M,single_entry,,,L,1000,1838,1861611.52,1861611.52,0,72.65,70.5,74.65
qwen32b,gqa_attribute,confirm1000,C|Z,C|Z,single_entry,,,L,1000,1838,1861611.52,1861611.52,0,71.9,69.7,74
qwen32b,gqa_attribute,confirm1000,M|C,M|C,single_entry,,,L,1000,1838,5584834.56,0,5584834.56,65.4,63.1,67.65
qwen32b,gqa_attribute,confirm1000,M|M,M|M,single_entry,,,L,1000,1838,0,0,0,43.3,40.9,45.6
qwen32b,gqa_attribute,confirm1000,Z|C,Z|C,single_entry,,,L,1000,1838,5584834.56,0,5584834.56,67.6,65.3,69.8
qwen32b,gqa_attribute,confirm1000,Z|Z,Z|Z,single_entry,,,L,1000,1838,0,0,0,43.2,40.85,45.55
qwen32b,docvqa,confirm474,q8|k+2,8|n+2,later_coarser,,,L,474,907,164315.697257,98353.4578059,65962.2394515,73.8485149151,71.1504977124,76.4100357864
qwen32b,docvqa,confirm474,q8|k+4,8|n+4,later_coarser,,,L,474,907,117489.622363,98353.4578059,19136.164557,72.1475193506,69.3381853748,74.8610762215
qwen32b,docvqa,confirm474,q12|k+2,12|n+2,later_coarser,,,L,474,907,30386.9873418,25838.1181435,4548.86919831,34.9173598329,32.0444099855,37.8354273069
qwen32b,docvqa,confirm474,q12|k+4,12|n+4,later_coarser,,,L,474,907,27451.0981013,25838.1181435,1612.97995781,34.163425162,31.3347684701,37.1201926612
qwen32b,docvqa,confirm474,q16|k+2,16|n+2,later_coarser,,,L,474,907,3970.80907173,3128.60654008,842.202531646,8.43401231953,6.88594797885,10.0169830766
qwen32b,docvqa,confirm474,q16|k+4,16|n+4,later_coarser,,,L,474,907,3539.48312236,3128.60654008,410.876582278,8.27257643296,6.75417832457,9.81132949326
qwen32b,docvqa,confirm474,q8|k-4,8|n-4,later_finer,,,L,474,907,571127.420886,98353.4578059,472773.96308,75.2553647115,72.6301985773,77.8361245838
qwen32b,docvqa,confirm474,q8|k-2,8|n-2,later_finer,,,L,474,907,403390.565401,98353.4578059,305037.107595,75.8289353251,73.1593834438,78.3685077234
qwen32b,docvqa,confirm474,q12|k-4,12|n-4,later_finer,,,L,474,907,183561.339662,25838.1181435,157723.221519,44.6719551019,41.7738845231,47.6144629111
qwen32b,docvqa,confirm474,q12|k-2,12|n-2,later_finer,,,L,474,907,91800.3575949,25838.1181435,65962.2394515,41.2358268479,38.4269064216,44.1291428104
qwen32b,docvqa,confirm474,q16|k-4,16|n-4,later_finer,,,L,474,907,22264.771097,3128.60654008,19136.164557,9.00414382939,7.48739362073,10.6587450387
qwen32b,docvqa,confirm474,q16|k-2,16|n-2,later_finer,,,L,474,907,7677.4757384,3128.60654008,4548.86919831,9.11331477299,7.57206011896,10.7117356483
qwen32b,docvqa,confirm474,q6|Z,6|Z,main_only,,,F,474,907,139997.185654,139997.185654,0,74.8560526936,72.2311076536,77.5017007566
qwen32b,docvqa,confirm474,q10|Z,10|Z,main_only,,,F,474,907,49789.1139241,49789.1139241,0,52.4556781897,49.3601265348,55.5388840657
qwen32b,docvqa,confirm474,q6|k0,6|n,scale_normalized,,,L,474,907,445034.293249,139997.185654,305037.107595,77.2811638472,74.6195749744,79.8942002529
qwen32b,docvqa,confirm474,q8|k0,8|n,scale_normalized,,,L,474,907,256076.679325,98353.4578059,157723.221519,74.5607461534,71.8442154589,77.1487065496
qwen32b,docvqa,confirm474,q10|k0,10|n,scale_normalized,,,L,474,907,115751.353376,49789.1139241,65962.2394515,60.0960757341,57.1485081512,63.0141144591
qwen32b,docvqa,confirm474,q12|k0,12|n,scale_normalized,,,L,474,907,44974.2827004,25838.1181435,19136.164557,38.3256297901,35.4504670895,41.2611398878
qwen32b,docvqa,confirm474,q14|k0,14|n,scale_normalized,,,L,474,907,12548.6603376,7999.79113924,4548.86919831,14.4603118464,12.4988363805,16.4653147903
qwen32b,docvqa,confirm474,q16|k0,16|n,scale_normalized,,,L,474,907,4741.58649789,3128.60654008,1612.97995781,8.52253046557,6.97519631893,10.0821521999
qwen32b,docvqa,confirm474,q6|q6,6|6,shared,,,L,474,907,173238.441983,139997.185654,33241.2563291,76.4678534555,73.7794460477,79.0289226703
qwen32b,docvqa,confirm474,q8|q8,8|8,shared,,,L,474,907,109162.437764,98353.4578059,10808.9799578,72.7396082312,70.0142743,75.3848966259
qwen32b,docvqa,confirm474,q10|q10,10|10,shared,,,L,474,907,52267.9029536,49789.1139241,2478.78902954,55.6604832415,52.6625931725,58.6748899016
qwen32b,docvqa,confirm474,q12|q12,12|12,shared,,,L,474,907,27025.0411392,25838.1181435,1186.92299578,33.0260178868,30.1069660863,35.9301454269
qwen32b,docvqa,confirm474,q14|q14,14|14,shared,,,L,474,907,8470.4778481,7999.79113924,470.686708861,12.8772514567,11.0395069619,14.7700828693
qwen32b,docvqa,confirm474,q16|q16,16|16,shared,,,L,474,907,3364.43670886,3128.60654008,235.830168776,8.45124119357,6.89195589525,10.04777569
qwen32b,docvqa,confirm474,C|C,C|C,single_entry,,,L,474,907,10041853.8397,2510463.45992,7531390.37975,78.6365684614,76.0921918621,81.1026972793
qwen32b,docvqa,confirm474,C|M,C|M,single_entry,,,L,474,907,2510463.45992,2510463.45992,0,76.986652231,74.379754477,79.4744256563
qwen32b,docvqa,confirm474,C|Z,C|Z,single_entry,,,L,474,907,2510463.45992,2510463.45992,0,76.0544355369,73.299459994,78.6371999837
qwen32b,docvqa,confirm474,M|C,M|C,single_entry,,,L,474,907,7531390.37975,0,7531390.37975,4.0372565505,2.85297075273,5.30981925537
qwen32b,docvqa,confirm474,M|M,M|M,single_entry,,,L,474,907,0,0,0,5.33751469786,4.06649649118,6.70709921659
qwen32b,docvqa,confirm474,Z|C,Z|C,single_entry,,,L,474,907,7531390.37975,0,7531390.37975,7.08533793595,5.56984575625,8.58159276354
qwen32b,docvqa,confirm474,Z|Z,Z|Z,single_entry,,,L,474,907,0,0,0,6.59868285762,5.21788676884,7.98303102064
deepstack7b,gqa_attribute,confirm1000,q-2|k+2,-2|n+2,later_coarser,,,L,1000,1838,278187.325,131074.919,147112.406,75.8,73.7,77.85
deepstack7b,gqa_attribute,confirm1000,q-2|k+4,-2|n+4,later_coarser,,,L,1000,1838,179427.222,131074.919,48352.303,74.9,72.8,77.05
deepstack7b,gqa_attribute,confirm1000,q0|k+2,0|n+2,later_coarser,,,L,1000,1838,112628.195,64275.892,48352.303,35.7,33.1,38.3
deepstack7b,gqa_attribute,confirm1000,q0|k+4,0|n+4,later_coarser,,,L,1000,1838,95047.693,64275.892,30771.801,34.5,31.95,37.1
deepstack7b,gqa_attribute,confirm1000,q4|k+2,4|n+2,later_coarser,,,L,1000,1838,33161.32,9526.083,23635.237,24.9,22.74875,27.05125
deepstack7b,gqa_attribute,confirm1000,q4|k+4,4|n+4,later_coarser,,,L,1000,1838,26908.192,9526.083,17382.109,26.85,24.7,29.2
deepstack7b,gqa_attribute,confirm1000,q-2|k-4,-2|n-4,later_finer,,,L,1000,1838,1132931.789,131074.919,1001856.87,77.15,75.1,79.2
deepstack7b,gqa_attribute,confirm1000,q-2|k-2,-2|n-2,later_finer,,,L,1000,1838,800192.512,131074.919,669117.593,76.6,74.5,78.65
deepstack7b,gqa_attribute,confirm1000,q0|k-4,0|n-4,later_finer,,,L,1000,1838,733393.485,64275.892,669117.593,47.8,45,50.65
deepstack7b,gqa_attribute,confirm1000,q0|k-2,0|n-2,later_finer,,,L,1000,1838,395336.786,64275.892,331060.894,45.35,42.55,48.1
deepstack7b,gqa_attribute,confirm1000,q4|k-4,4|n-4,later_finer,,,L,1000,1838,156638.489,9526.083,147112.406,38.85,36.3,41.4
deepstack7b,gqa_attribute,confirm1000,q4|k-2,4|n-2,later_finer,,,L,1000,1838,57878.386,9526.083,48352.303,28.05,25.8,30.35
deepstack7b,gqa_attribute,confirm1000,q-4|Z,-4|Z,main_only,,,F,1000,1838,255080.75,255080.75,0,77.45,75.4,79.45
deepstack7b,gqa_attribute,confirm1000,q-2|Z,-2|Z,main_only,,,F,1000,1838,131074.919,131074.919,0,74.9,72.85,77.05
deepstack7b,gqa_attribute,confirm1000,q-1|Z,-1|Z,main_only,,,F,1000,1838,92108.231,92108.231,0,64.15,61.75,66.6
deepstack7b,gqa_attribute,confirm1000,q-4|k0,-4|n,scale_normalized,,,L,1000,1838,924198.343,255080.75,669117.593,78.95,77,80.95
deepstack7b,gqa_attribute,confirm1000,q-2|k0,-2|n,scale_normalized,,,L,1000,1838,462135.813,131074.919,331060.894,76.25,74.2,78.25125
deepstack7b,gqa_attribute,confirm1000,q-1|k0,-1|n,scale_normalized,,,L,1000,1838,321710.555,92108.231,229602.324,67.7,65.45,70.05
deepstack7b,gqa_attribute,confirm1000,q0|k0,0|n,scale_normalized,,,L,1000,1838,211388.298,64275.892,147112.406,41.75,39.05,44.4
deepstack7b,gqa_attribute,confirm1000,q2|k0,2|n,scale_normalized,,,L,1000,1838,66156.447,17804.144,48352.303,15.55,13.7,17.4
deepstack7b,gqa_attribute,confirm1000,q4|k0,4|n,scale_normalized,,,L,1000,1838,40297.884,9526.083,30771.801,26.45,24.3,28.7
deepstack7b,gqa_attribute,confirm1000,q-4|q-4,-4|-4,shared,,,L,1000,1838,1002316.736,255080.75,747235.986,78.95,77,80.9
deepstack7b,gqa_attribute,confirm1000,q-2|q-2,-2|-2,shared,,,L,1000,1838,503261.134,131074.919,372186.215,76.35,74.3,78.35
deepstack7b,gqa_attribute,confirm1000,q-1|q-1,-1|-1,shared,,,L,1000,1838,350287.316,92108.231,258179.085,67.75,65.5,70.05
deepstack7b,gqa_attribute,confirm1000,q0|q0,0|0,shared,,,L,1000,1838,243133.399,64275.892,178857.507,42.65,39.9,45.25
deepstack7b,gqa_attribute,confirm1000,q2|q2,2|2,shared,,,L,1000,1838,71426.793,17804.144,53622.649,16.4,14.5,18.3
deepstack7b,gqa_attribute,confirm1000,q4|q4,4|4,shared,,,L,1000,1838,42124.829,9526.083,32598.746,27.05,24.9,29.35
deepstack7b,gqa_attribute,confirm1000,C|C,C|C,single_entry,,,L,1000,1838,19426443.264,4718592,14707851.264,79.5,77.6,81.4
deepstack7b,gqa_attribute,confirm1000,C|M,C|M,single_entry,,,L,1000,1838,4718592,4718592,0,75.7,73.55,77.7
deepstack7b,gqa_attribute,confirm1000,C|Z,C|Z,single_entry,,,L,1000,1838,4718592,4718592,0,77.85,75.8,79.75
deepstack7b,gqa_attribute,confirm1000,M|C,M|C,single_entry,,,L,1000,1838,14707851.264,0,14707851.264,29.35,27.3,31.5
deepstack7b,gqa_attribute,confirm1000,M|M,M|M,single_entry,,,L,1000,1838,0,0,0,10.35,8.9,11.85
deepstack7b,gqa_attribute,confirm1000,Z|C,Z|C,single_entry,,,L,1000,1838,14707851.264,0,14707851.264,76.05,74,78
deepstack7b,gqa_attribute,confirm1000,Z|Z,Z|Z,single_entry,,,L,1000,1838,0,0,0,11.45,10,13.05
ibm4b,gqa_attribute,granite468,q0|k+2,0|n+2,later_coarser,,,L,468,866,614730.679487,189322.722222,425407.957265,70.1923076923,66.9871794872,73.3974358974
ibm4b,gqa_attribute,granite468,q0|k+4,0|n+4,later_coarser,,,L,468,866,399089.797009,189322.722222,209767.074786,66.5598290598,63.2478632479,69.8717948718
ibm4b,gqa_attribute,granite468,q8|k+2,8|n+2,later_coarser,,,L,468,866,19716.0149573,3141.81196581,16574.2029915,21.047008547,18.2692307692,24.0384615385
ibm4b,gqa_attribute,granite468,q8|k+4,8|n+4,later_coarser,,,L,468,866,12131.9722222,3141.81196581,8990.16025641,18.3760683761,15.811965812,21.1538461538
ibm4b,gqa_attribute,granite468,q12|k+2,12|n+2,later_coarser,,,L,468,866,5199.61752137,254.070512821,4945.54700855,4.59401709402,3.20512820513,6.19658119658
ibm4b,gqa_attribute,granite468,q12|k+4,12|n+4,later_coarser,,,L,468,866,2825.47008547,254.070512821,2571.39957265,4.59401709402,3.20512820513,6.08974358974
ibm4b,gqa_attribute,granite468,q0|k-4,0|n-4,later_finer,,,L,468,866,1787182.25641,189322.722222,1597859.53419,71.047008547,67.8418803419,74.1452991453
ibm4b,gqa_attribute,granite468,q0|k-2,0|n-2,later_finer,,,L,468,866,1343596.78846,189322.722222,1154274.06624,69.3376068376,66.0256410256,72.6495726496
ibm4b,gqa_attribute,granite468,q8|k-4,8|n-4,later_finer,,,L,468,866,212908.886752,3141.81196581,209767.074786,40.9188034188,37.5,44.4444444444
ibm4b,gqa_attribute,granite468,q8|k-2,8|n-2,later_finer,,,L,468,866,82591.1324786,3141.81196581,79449.3205128,29.8076923077,26.6025641026,33.0128205128
ibm4b,gqa_attribute,granite468,q12|k-4,12|n-4,later_finer,,,L,468,866,36514.724359,254.070512821,36260.6538462,9.61538461538,7.47863247863,11.858974359
ibm4b,gqa_attribute,granite468,q12|k-2,12|n-2,later_finer,,,L,468,866,16828.2735043,254.070512821,16574.2029915,7.05128205128,5.23504273504,8.97435897436
ibm4b,gqa_attribute,granite468,q-12|k0,-12|n,scale_normalized,,,L,468,866,4047545.05128,578865.254274,3468679.79701,71.3675213675,68.2692307692,74.4658119658
ibm4b,gqa_attribute,granite468,q-8|k0,-8|n,scale_normalized,,,L,468,866,2952676.01923,441828.653846,2510847.36538,70.2991452991,66.8803418803,73.6111111111
ibm4b,gqa_attribute,granite468,q-4|k0,-4|n,scale_normalized,,,L,468,866,1907044.5235,309184.989316,1597859.53419,71.047008547,67.735042735,74.2521367521
ibm4b,gqa_attribute,granite468,q0|k0,0|n,scale_normalized,,,L,468,866,963469.854701,189322.722222,774147.132479,69.8717948718,66.5598290598,73.0795940171
ibm4b,gqa_attribute,granite468,q4|k0,4|n,scale_normalized,,,L,468,866,273147.732906,63380.6581197,209767.074786,65.5982905983,62.2863247863,68.9102564103
ibm4b,gqa_attribute,granite468,q8|k0,8|n,scale_normalized,,,L,468,866,39402.465812,3141.81196581,36260.6538462,23.7179487179,20.8333333333,26.7094017094
ibm4b,gqa_attribute,granite468,q-12|q-12,-12|-12,shared,,,L,468,866,1702076.4188,578865.254274,1123211.16453,71.5811965812,68.3760683761,74.7863247863
ibm4b,gqa_attribute,granite468,q-8|q-8,-8|-8,shared,,,L,468,866,837086.709402,441828.653846,395258.055556,68.3760683761,65.1709401709,71.688034188
ibm4b,gqa_attribute,granite468,q-4|q-4,-4|-4,shared,,,L,468,866,396530.476496,309184.989316,87345.4871795,63.141025641,59.7222222222,66.5598290598
ibm4b,gqa_attribute,granite468,q0|q0,0|0,shared,,,L,468,866,209516.655983,189322.722222,20193.9337607,56.7307692308,53.4188034188,60.1495726496
ibm4b,gqa_attribute,granite468,q4|q4,4|4,shared,,,L,468,866,70399.2628205,63380.6581197,7018.60470085,44.764957265,41.452991453,48.1837606838
ibm4b,gqa_attribute,granite468,q8|q8,8|8,shared,,,L,468,866,5516.54059829,3141.81196581,2374.72863248,16.5598290598,14.1025641026,19.1239316239
ibm4b,gqa_attribute,granite468,C|C,C|C,single_entry,,,L,468,866,18002970.2564,2250371.28205,15752598.9744,71.4743589744,68.3760683761,74.5726495726
ibm4b,gqa_attribute,granite468,C|M,C|M,single_entry,,,L,468,866,2250371.28205,2250371.28205,0,57.5854700855,54.0598290598,61.1111111111
ibm4b,gqa_attribute,granite468,C|Z,C|Z,single_entry,,,L,468,866,2250371.28205,2250371.28205,0,49.8931623932,46.5811965812,53.311965812
ibm4b,gqa_attribute,granite468,M|C,M|C,single_entry,,,L,468,866,15752598.9744,0,15752598.9744,68.1623931624,64.8504273504,71.4743589744
ibm4b,gqa_attribute,granite468,M|M,M|M,single_entry,,,L,468,866,0,0,0,41.9871794872,38.5683760684,45.5128205128
ibm4b,gqa_attribute,granite468,Z|C,Z|C,single_entry,,,L,468,866,15752598.9744,0,15752598.9744,11.0042735043,8.86752136752,13.2478632479
ibm4b,gqa_attribute,granite468,Z|Z,Z|Z,single_entry,,,L,468,866,0,0,0,1.28205128205,0.641025641026,2.02991452991
ibm4b,gqa_attribute,granite531,q0|k+4,0|n+4,later_coarser,,,F,531,970,395630.947269,187228.685499,208402.26177,69.3032015066,66.1958568738,72.3163841808
ibm4b,gqa_attribute,granite531,q-4|q-4,-4|-4,shared,,,F,531,970,392892.519774,305900.035782,86992.4839925,66.6666666667,63.8394538606,69.7740112994
ibm4b,gqa_attribute,granite531,C|C,C|C,single_entry,,,F,531,970,17822305.3861,2227788.17326,15594517.2128,74.8587570621,72.0338983051,77.6836158192
ibm4b,gqa_attribute,granite531,C|M,C|M,single_entry,,,F,531,970,2227788.17326,2227788.17326,0,59.8870056497,56.6854990584,63.2791902072
ibm4b,gqa_attribute,granite531,C|Z,C|Z,single_entry,,,F,531,970,2227788.17326,2227788.17326,0,53.1073446328,49.8116760829,56.4971751412
ibm4b,gqa_attribute,granite531,M|C,M|C,single_entry,,,F,531,970,15594517.2128,0,15594517.2128,71.186440678,68.2674199623,74.1054613936
ibm4b,gqa_attribute,granite531,M|M,M|M,single_entry,,,F,531,970,0,0,0,42.5612052731,39.5480225989,45.7627118644
ibm4b,gqa_attribute,granite531,Z|C,Z|C,single_entry,,,F,531,970,15594517.2128,0,15594517.2128,12.2410546139,10.1694915254,14.406779661
ibm4b,gqa_attribute,granite531,Z|Z,Z|Z,single_entry,,,F,531,970,0,0,0,0.75329566855,0.282485875706,1.41242937853
ibm4b,gqa_attribute,granite999,C|C,C|C,single_entry,,,F,999,1836,17906941.1812,2238367.64765,15668573.5335,73.2732732733,71.1711711712,75.3253253253
ibm4b,gqa_attribute,granite999,C|M,C|M,single_entry,,,F,999,1836,2238367.64765,2238367.64765,0,58.8088088088,56.4564564565,61.1111111111
ibm4b,gqa_attribute,granite999,C|Z,C|Z,single_entry,,,F,999,1836,2238367.64765,2238367.64765,0,51.6016016016,49.1491491491,53.9039039039
ibm4b,gqa_attribute,granite999,M|C,M|C,single_entry,,,F,999,1836,15668573.5335,0,15668573.5335,69.7697697698,67.5675675676,71.971971972
ibm4b,gqa_attribute,granite999,M|M,M|M,single_entry,,,F,999,1836,0,0,0,42.2922922923,39.9399399399,44.5445445445
ibm4b,gqa_attribute,granite999,Z|C,Z|C,single_entry,,,F,999,1836,15668573.5335,0,15668573.5335,11.6616616617,10.1101101101,13.2632632633
ibm4b,gqa_attribute,granite999,Z|Z,Z|Z,single_entry,,,F,999,1836,0,0,0,1.001001001,0.600600600601,1.45145145145
qwen8b,gqa_attribute,development192,C|C,C|C,training_base,base,none,E,192,349,5926058.66667,,,71.6145833333,66.6666666667,76.3020833333
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_base,base,none,E,192,349,67266.9375,,,71.6145833333,66.6666666667,76.3020833333
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_base,base,none,E,192,349,4891.5625,,,46.875,41.6666666667,52.0833333333
qwen8b,gqa_attribute,development192,C|C,C|C,training_sft,sft,long,E,192,349,5926058.66667,,,79.4270833333,75,83.59375
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_sft,sft,long,E,192,349,67266.9375,,,77.6041666667,72.9166666667,82.03125
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_sft,sft,long,E,192,349,4891.5625,,,51.3020833333,45.8333333333,56.7708333333
qwen8b,gqa_attribute,development192,C|C,C|C,training_generic,generic,long,E,192,349,5926058.66667,,,77.34375,72.65625,81.7708333333
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_generic,generic,long,E,192,349,67266.9375,,,78.90625,74.4791666667,83.0729166667
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_generic,generic,long,E,192,349,4891.5625,,,67.96875,62.7604166667,73.1770833333
qwen8b,gqa_attribute,development192,C|C,C|C,training_role,role,long,E,192,349,5926058.66667,,,75.5208333333,70.8333333333,80.2083333333
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_role,role,long,E,192,349,67266.9375,,,76.5625,72.1354166667,80.9895833333
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_role,role,long,E,192,349,4891.5625,,,67.1875,61.71875,72.3958333333
qwen8b,gqa_attribute,development192,C|C,C|C,training_anti,anti,long,E,192,349,5926058.66667,,,77.8645833333,73.1705729167,82.2916666667
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_anti,anti,long,E,192,349,67266.9375,,,79.4270833333,74.7395833333,83.8541666667
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_anti,anti,long,E,192,349,4891.5625,,,71.09375,66.1458333333,76.0416666667
qwen8b,gqa_attribute,development192,C|C,C|C,training_sft,sft,short,E,192,349,5926058.66667,,,73.9583333333,69.2708333333,78.6458333333
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_sft,sft,short,E,192,349,67266.9375,,,73.6979166667,69.0104166667,78.3854166667
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_sft,sft,short,E,192,349,4891.5625,,,50.5208333333,45.3059895833,56.25
qwen8b,gqa_attribute,development192,C|C,C|C,training_generic,generic,short,E,192,349,5926058.66667,,,76.0416666667,71.6145833333,80.46875
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_generic,generic,short,E,192,349,67266.9375,,,75.5208333333,71.09375,79.9479166667
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_generic,generic,short,E,192,349,4891.5625,,,62.2395833333,57.03125,67.4479166667
qwen8b,gqa_attribute,development192,C|C,C|C,training_role,role,short,E,192,349,5926058.66667,,,77.8645833333,73.4375,82.2916666667
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_role,role,short,E,192,349,67266.9375,,,74.21875,69.7916666667,78.6458333333
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_role,role,short,E,192,349,4891.5625,,,63.0208333333,57.8059895833,68.2291666667
qwen8b,gqa_attribute,development192,C|C,C|C,training_anti,anti,short,E,192,349,5926058.66667,,,76.0416666667,71.6145833333,80.2083333333
qwen8b,gqa_attribute,development192,q4|k0,4|n,training_anti,anti,short,E,192,349,67266.9375,,,77.6041666667,73.1770833333,82.03125
qwen8b,gqa_attribute,development192,q8|k0,8|n,training_anti,anti,short,E,192,349,4891.5625,,,59.6354166667,54.1666666667,64.84375
ibm4b,gqa_attribute,development192,C|C,C|C,training_base,base,none,E,192,349,17901653.3333,,,73.6979166667,69.0104166667,78.6458333333
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_base,base,none,E,192,349,1897945.41146,,,73.9583333333,69.0104166667,78.6458333333
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_base,base,none,E,192,349,272964.5,,,70.5729166667,65.3645833333,76.0416666667
ibm4b,gqa_attribute,development192,C|C,C|C,training_sft,sft,long,E,192,349,17901653.3333,,,77.8645833333,73.69140625,82.03125
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_sft,sft,long,E,192,349,1897945.41146,,,78.6458333333,74.4791666667,83.0729166667
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_sft,sft,long,E,192,349,272964.5,,,75.78125,71.3541666667,80.2083333333
ibm4b,gqa_attribute,development192,C|C,C|C,training_generic,generic,long,E,192,349,17901653.3333,,,76.0416666667,71.3541666667,80.7291666667
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_generic,generic,long,E,192,349,1897945.41146,,,77.6041666667,73.1770833333,82.03125
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_generic,generic,long,E,192,349,272964.5,,,75.78125,71.3541666667,80.2083333333
ibm4b,gqa_attribute,development192,C|C,C|C,training_role,role,long,E,192,349,17901653.3333,,,77.0833333333,72.6497395833,81.5104166667
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_role,role,long,E,192,349,1897945.41146,,,76.8229166667,72.3893229167,81.25
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_role,role,long,E,192,349,272964.5,,,75.78125,71.09375,80.46875
ibm4b,gqa_attribute,development192,C|C,C|C,training_anti,anti,long,E,192,349,17901653.3333,,,77.6041666667,73.1705729167,82.03125
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_anti,anti,long,E,192,349,1897945.41146,,,77.34375,72.9166666667,81.7708333333
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_anti,anti,long,E,192,349,272964.5,,,75.78125,71.09375,80.46875
ibm4b,gqa_attribute,development192,C|C,C|C,training_sft,sft,short,E,192,349,17901653.3333,,,77.34375,72.9166666667,81.7708333333
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_sft,sft,short,E,192,349,1897945.41146,,,78.6458333333,74.4791666667,82.8190104167
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_sft,sft,short,E,192,349,272964.5,,,70.3125,65.625,75
ibm4b,gqa_attribute,development192,C|C,C|C,training_generic,generic,short,E,192,349,17901653.3333,,,76.8229166667,72.3958333333,81.5104166667
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_generic,generic,short,E,192,349,1897945.41146,,,77.34375,72.9166666667,82.03125
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_generic,generic,short,E,192,349,272964.5,,,73.6979166667,69.2708333333,78.3854166667
ibm4b,gqa_attribute,development192,C|C,C|C,training_role,role,short,E,192,349,17901653.3333,,,75.2604166667,70.5729166667,79.6875
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_role,role,short,E,192,349,1897945.41146,,,76.0416666667,71.3541666667,80.46875
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_role,role,short,E,192,349,272964.5,,,73.6979166667,69.2708333333,78.3854166667
ibm4b,gqa_attribute,development192,C|C,C|C,training_anti,anti,short,E,192,349,17901653.3333,,,77.0833333333,72.65625,81.5104166667
ibm4b,gqa_attribute,development192,q-4|k0,-4|n,training_anti,anti,short,E,192,349,1897945.41146,,,73.6979166667,69.0104166667,78.3854166667
ibm4b,gqa_attribute,development192,q4|k0,4|n,training_anti,anti,short,E,192,349,272964.5,,,72.9166666667,67.96875,77.6041666667


==> anc/supplementary_data/coding_single_entry.csv <==
model,task,image_set,estimate,config_a,config_b,value,ci_low,ci_high,n_units,n_questions,tolerated_fraction,loss_over_gain,outcome,status
qwen8b,gqa_attribute,confirm1000,score,C|C,,72.5,70.4,74.5,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,C|Z,,72.2,70.1,74.15,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,C|M,,71.95,69.8,73.90125,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,Z|C,,54.45,51.95,56.85,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,M|C,,50.5,48,52.9,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,Z|Z,,31.55,29.3,33.8,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,score,M|M,,43.1,40.8,45.5,1000,1838,,,,L
qwen8b,gqa_attribute,confirm1000,difference,C|Z,C|C,-0.3,-1.55,0.95,1000,1838,,,,P
qwen8b,gqa_attribute,confirm1000,difference,C|M,C|C,-0.55,-1.8,0.65,1000,1838,,,,P
qwen8b,gqa_attribute,confirm1000,difference,Z|C,C|C,-18.05,-20.55,-15.7,1000,1838,,,,P
qwen8b,gqa_attribute,confirm1000,difference,M|C,C|C,-22,-24.5,-19.5,1000,1838,,,,P
qwen8b,gqa_attribute,confirm1000,difference,C|M,M|C,21.45,18.85,24.05,1000,1838,,,,P
qwen8b,gqa_attribute,confirm1000,difference,C|Z,Z|C,17.75,15.35,20.2,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,score,C|C,,72.75,70.6,74.85,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,C|Z,,71.9,69.7,74,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,C|M,,72.65,70.5,74.65,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,Z|C,,67.6,65.3,69.8,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,M|C,,65.4,63.1,67.65,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,Z|Z,,43.2,40.85,45.55,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,score,M|M,,43.3,40.9,45.6,1000,1838,,,,L
qwen32b,gqa_attribute,confirm1000,difference,C|Z,C|C,-0.85,-2.25,0.5,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,difference,C|M,C|C,-0.1,-1.4,1.15,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,difference,Z|C,C|C,-5.15,-6.95,-3.4,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,difference,M|C,C|C,-7.35,-9.2,-5.55,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,difference,C|M,M|C,7.25,5.35,9.1,1000,1838,,,,P
qwen32b,gqa_attribute,confirm1000,difference,C|Z,Z|C,4.3,2.4,6.15,1000,1838,,,,P
ibm4b,gqa_attribute,granite999,score,C|C,,73.2732732733,71.1711711712,75.3253253253,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,C|Z,,51.6016016016,49.1491491491,53.9039039039,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,C|M,,58.8088088088,56.4564564565,61.1111111111,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,Z|C,,11.6616616617,10.1101101101,13.2632632633,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,M|C,,69.7697697698,67.5675675676,71.971971972,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,Z|Z,,1.001001001,0.600600600601,1.45145145145,999,1836,,,,F
ibm4b,gqa_attribute,granite999,score,M|M,,42.2922922923,39.9399399399,44.5445445445,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,C|Z,C|C,-21.6716716717,-24.2742742743,-19.2192192192,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,C|M,C|C,-14.4644644645,-16.8168168168,-12.0620620621,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,Z|C,C|C,-61.6116116116,-64.0152652653,-59.1591591592,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,M|C,C|C,-3.5035035035,-5.15515515516,-1.85185185185,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,C|M,M|C,-10.960960961,-13.5135135135,-8.45845845846,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,C|Z,Z|C,39.9399399399,37.4874874875,42.4924924925,999,1836,,,,P
ibm4b,gqa_attribute,granite999,difference,M|C,C|M,10.960960961,8.45845845846,13.5135135135,999,1836,,,,F
ibm4b,gqa_attribute,granite999,difference,Z|C,M|M,-30.6306306306,-33.1331331331,-28.028028028,999,1836,,,,P
ibm4b,gqa_attribute,granite531,score,C|C,,74.8587570621,72.0338983051,77.6836158192,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,C|Z,,53.1073446328,49.8116760829,56.4971751412,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,C|M,,59.8870056497,56.6854990584,63.2791902072,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,Z|C,,12.2410546139,10.1694915254,14.406779661,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,M|C,,71.186440678,68.2674199623,74.1054613936,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,Z|Z,,0.75329566855,0.282485875706,1.41242937853,531,970,,,,F
ibm4b,gqa_attribute,granite531,score,M|M,,42.5612052731,39.5480225989,45.7627118644,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,C|Z,C|C,-21.7514124294,-25.1435969868,-18.2674199623,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,C|M,C|C,-14.9717514124,-18.2674199623,-11.581920904,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,Z|C,C|C,-62.6177024482,-66.1016949153,-59.2278719397,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,M|C,C|C,-3.67231638418,-5.93220338983,-1.41242937853,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,C|M,M|C,-11.2994350282,-14.5951035782,-7.90960451977,531,970,,,,F
ibm4b,gqa_attribute,granite531,difference,C|Z,Z|C,40.8662900188,37.4764595104,44.3502824859,531,970,,,,P
ibm4b,gqa_attribute,granite531,difference,M|C,C|M,11.2994350282,7.90960451977,14.5951035782,531,970,,,,F
ibm4b,gqa_attribute,granite468,score,C|C,,71.4743589744,68.3760683761,74.5726495726,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,C|Z,,49.8931623932,46.5811965812,53.311965812,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,C|M,,57.5854700855,54.0598290598,61.1111111111,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,Z|C,,11.0042735043,8.86752136752,13.2478632479,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,M|C,,68.1623931624,64.8504273504,71.4743589744,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,Z|Z,,1.28205128205,0.641025641026,2.02991452991,468,866,,,,L
ibm4b,gqa_attribute,granite468,score,M|M,,41.9871794872,38.5683760684,45.5128205128,468,866,,,,L
ibm4b,gqa_attribute,granite468,difference,C|Z,C|C,-21.5811965812,-25.3205128205,-17.8418803419,468,866,,,,F
ibm4b,gqa_attribute,granite468,difference,C|M,C|C,-13.8888888889,-17.4145299145,-10.4700854701,468,866,,,,F
ibm4b,gqa_attribute,granite468,difference,Z|C,C|C,-60.4700854701,-63.9957264957,-56.9444444444,468,866,,,,F
ibm4b,gqa_attribute,granite468,difference,M|C,C|C,-3.31196581197,-5.76923076923,-0.854700854701,468,866,,,,F
ibm4b,gqa_attribute,granite468,difference,C|M,M|C,-10.5769230769,-14.1025641026,-6.94444444444,468,866,,,,F
ibm4b,gqa_attribute,granite468,difference,C|Z,Z|C,38.8888888889,35.1495726496,42.5213675214,468,866,,,,P
ibm4b,gqa_attribute,granite468,difference,M|C,C|M,10.5769230769,6.94444444444,14.1025641026,468,866,,,,F
deepstack7b,gqa_attribute,confirm1000,score,C|C,,79.5,77.6,81.4,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,C|Z,,77.85,75.8,79.75,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,C|M,,75.7,73.55,77.7,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,Z|C,,76.05,74,78,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,M|C,,29.35,27.3,31.5,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,Z|Z,,11.45,10,13.05,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,score,M|M,,10.35,8.9,11.85,1000,1838,,,,L
deepstack7b,gqa_attribute,confirm1000,difference,C|Z,C|C,-1.65,-3.05,-0.2,1000,1838,,,,P
deepstack7b,gqa_attribute,confirm1000,difference,C|M,C|C,-3.8,-5.35,-2.35,1000,1838,,,,P
deepstack7b,gqa_attribute,confirm1000,difference,Z|C,C|C,-3.45,-4.8,-2.1,1000,1838,,,,P
deepstack7b,gqa_attribute,confirm1000,difference,M|C,C|C,-50.15,-52.75,-47.55,1000,1838,,,,P
deepstack7b,gqa_attribute,confirm1000,difference,C|M,M|C,46.35,43.6,49.05,1000,1838,,,,P
deepstack7b,gqa_attribute,confirm1000,difference,C|Z,Z|C,1.8,0.2,3.4,1000,1838,,,,P
qwen32b,docvqa,confirm474,score,C|C,,78.6365684614,76.0921918621,81.1026972793,474,907,,,,L
qwen32b,docvqa,confirm474,score,C|Z,,76.0544355369,73.299459994,78.6371999837,474,907,,,,L
qwen32b,docvqa,confirm474,score,C|M,,76.986652231,74.379754477,79.4744256563,474,907,,,,L
qwen32b,docvqa,confirm474,score,Z|C,,7.08533793595,5.56984575625,8.58159276354,474,907,,,,L
qwen32b,docvqa,confirm474,score,M|C,,4.0372565505,2.85297075273,5.30981925537,474,907,,,,L
qwen32b,docvqa,confirm474,score,Z|Z,,6.59868285762,5.21788676884,7.98303102064,474,907,,,,L
qwen32b,docvqa,confirm474,score,M|M,,5.33751469786,4.06649649118,6.70709921659,474,907,,,,L
qwen32b,docvqa,confirm474,difference,C|Z,C|C,-2.58213292449,-4.1086103944,-1.14001779761,474,907,,,,P
qwen8b,gqa_attribute,confirm1000,endpoint_margin,C|Z,,9.9375,8.675,11.2375,1000,1838,0.25,0.00732600732601,holds,L
deepstack7b,gqa_attribute,confirm1000,endpoint_margin,C|Z,,32.375,30.725,34,1000,1838,0.5,0.0242468772961,holds,L
deepstack7b,gqa_attribute,confirm1000,endpoint_margin,Z|C,,30.575,28.9,32.175,1000,1838,0.5,0.0506980161646,holds,L
qwen32b,gqa_attribute,confirm1000,endpoint_margin,C|Z,,13.925,12.2,15.55,1000,1838,0.5,0.0287648054146,holds,L
qwen32b,gqa_attribute,confirm1000,endpoint_margin,Z|C,,9.625,7.775,11.525,1000,1838,0.5,0.174280879865,holds,L
ibm4b,gqa_attribute,granite468,endpoint_margin,Z|C,,-42.922008547,-45.9134615385,-39.9038461538,468,866,0.25,0.861491628615,fails,L
ibm4b,gqa_attribute,granite531,endpoint_margin,Z|C,,-44.0913370998,-46.9868173258,-41.1723163842,531,970,0.25,0.84498094028,fails,F
ibm4b,gqa_attribute,granite999,endpoint_margin,Z|C,,-43.5435435435,-45.5830830831,-41.4414414414,999,1836,0.25,0.852493074792,fails,F


==> anc/supplementary_data/fixed_contrast_benchmarks.csv <==
model,task,metric,policy,primary_metric,n_clusters,cc,cd,dc,dd,g_d,g_d_ci_low,g_d_ci_high,g_d_se_zero,i_rec,i_rec_ci_low,i_rec_ci_high,i_rec_se_zero
qwen8b,docvqa_document_qa,docvqa_anls_organizer_framework,invalid_as_zero,True,256,0.800410088993541,0.7944681493012473,0.7803355898050106,0.7848070981177655,-0.004471508312754927,-0.01840868892613671,0.009465672300626856,False,-0.010413448005048639,-0.030649677142408245,0.009822781132310969,False
qwen8b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,invalid_as_zero,False,256,0.790644463993541,0.7837259618012473,0.7686168398050106,0.7721117856177655,-0.0034949458127549265,-0.017826596567436438,0.010836704941926586,False,-0.010413448005048639,-0.03127611770134074,0.010449221691243465,False
qwen8b,docvqa_document_qa,docvqa_exact_lower_strip,invalid_as_zero,False,256,0.658203125,0.65234375,0.640625,0.64453125,-0.00390625,-0.02017235897902144,0.012359858979021442,False,-0.009765625,-0.03242580203880181,0.012894552038801809,False
qwen8b,docvqa_document_qa,docvqa_anls_organizer_framework,score_returned_strings,True,256,0.800410088993541,0.7944681493012473,0.7803355898050106,0.7848070981177655,-0.004471508312754927,-0.01840868892613671,0.009465672300626856,False,-0.010413448005048639,-0.030649677142408245,0.009822781132310969,False
qwen8b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,score_returned_strings,False,256,0.790644463993541,0.7837259618012473,0.7686168398050106,0.7721117856177655,-0.0034949458127549265,-0.017826596567436438,0.010836704941926586,False,-0.010413448005048639,-0.03127611770134074,0.010449221691243465,False
qwen8b,docvqa_document_qa,docvqa_exact_lower_strip,score_returned_strings,False,256,0.658203125,0.65234375,0.640625,0.64453125,-0.00390625,-0.02017235897902144,0.012359858979021442,False,-0.009765625,-0.03242580203880181,0.012894552038801809,False
qwen8b,docvqa_document_qa,docvqa_anls_organizer_framework,valid_four_cells_only,True,256,0.800410088993541,0.7944681493012473,0.7803355898050106,0.7848070981177655,-0.004471508312754927,-0.01840868892613671,0.009465672300626856,False,-0.010413448005048639,-0.030649677142408245,0.009822781132310969,False
qwen8b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,valid_four_cells_only,False,256,0.790644463993541,0.7837259618012473,0.7686168398050106,0.7721117856177655,-0.0034949458127549265,-0.017826596567436438,0.010836704941926586,False,-0.010413448005048639,-0.03127611770134074,0.010449221691243465,False
qwen8b,docvqa_document_qa,docvqa_exact_lower_strip,valid_four_cells_only,False,256,0.658203125,0.65234375,0.640625,0.64453125,-0.00390625,-0.02017235897902144,0.012359858979021442,False,-0.009765625,-0.03242580203880181,0.012894552038801809,False
qwen32b,docvqa_document_qa,docvqa_anls_organizer_framework,invalid_as_zero,True,256,0.7943222921790972,0.7957806642583168,0.7863383402615698,0.8002471992501247,-0.013908858988554923,-0.029969148557396484,0.0021514305802866392,False,-0.012450486909335296,-0.03234512969414589,0.007444155875475292,False
qwen32b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,invalid_as_zero,False,256,0.7826035421790972,0.7850384767583168,0.7736430277615698,0.7904815742501247,-0.016838546488554925,-0.03387047302786307,0.000193380050753221,False,-0.014403611909335296,-0.03545662487201519,0.006649401053344594,False
qwen32b,docvqa_document_qa,docvqa_exact_lower_strip,invalid_as_zero,False,256,0.638671875,0.6484375,0.630859375,0.642578125,-0.01171875,-0.029651829470843764,0.006214329470843764,False,-0.001953125,-0.026511930613720057,0.022605680613720057,False
qwen32b,docvqa_document_qa,docvqa_anls_organizer_framework,score_returned_strings,True,256,0.7943222921790972,0.7957806642583168,0.7863383402615698,0.8002471992501247,-0.013908858988554923,-0.029969148557396484,0.0021514305802866392,False,-0.012450486909335296,-0.03234512969414589,0.007444155875475292,False
qwen32b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,score_returned_strings,False,256,0.7826035421790972,0.7850384767583168,0.7736430277615698,0.7904815742501247,-0.016838546488554925,-0.03387047302786307,0.000193380050753221,False,-0.014403611909335296,-0.03545662487201519,0.006649401053344594,False
qwen32b,docvqa_document_qa,docvqa_exact_lower_strip,score_returned_strings,False,256,0.638671875,0.6484375,0.630859375,0.642578125,-0.01171875,-0.029651829470843764,0.006214329470843764,False,-0.001953125,-0.026511930613720057,0.022605680613720057,False
qwen32b,docvqa_document_qa,docvqa_anls_organizer_framework,valid_four_cells_only,True,256,0.7982285421790972,0.7996869142583168,0.7882914652615698,0.8022003242501247,-0.013908858988554923,-0.029969148557396484,0.0021514305802866392,False,-0.012450486909335296,-0.03234512969414589,0.007444155875475292,False
qwen32b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,valid_four_cells_only,False,256,0.7865097921790972,0.7889447267583168,0.7755961527615698,0.7924346992501247,-0.016838546488554925,-0.03387047302786307,0.000193380050753221,False,-0.014403611909335296,-0.03545662487201519,0.006649401053344594,False
qwen32b,docvqa_document_qa,docvqa_exact_lower_strip,valid_four_cells_only,False,256,0.642578125,0.65234375,0.6328125,0.64453125,-0.01171875,-0.029651829470843764,0.006214329470843764,False,-0.001953125,-0.026511930613720057,0.022605680613720057,False
ibm4b,docvqa_document_qa,docvqa_anls_organizer_framework,invalid_as_zero,True,256,0.8468680788783656,0.8402945819998231,0.8495938251929327,0.8389615137938575,0.010632311399075148,-0.0027960501205425443,0.024060672918692842,False,0.004058814520532748,-0.011300782738029973,0.01941841177909547,False
ibm4b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,invalid_as_zero,False,256,0.8322196413783656,0.8275992694998231,0.8388516376929327,0.8252896387938575,0.013561998899075148,-0.00020280134595486096,0.027326799144105157,False,0.008941627020532748,-0.007468398503640795,0.02535165254470629,False
ibm4b,docvqa_document_qa,docvqa_exact_lower_strip,invalid_as_zero,False,256,0.27734375,0.291015625,0.28515625,0.291015625,-0.005859375,-0.02917947670754898,0.01746072670754898,False,0.0078125,-0.013863865311388002,0.029488865311388,False
ibm4b,docvqa_document_qa,docvqa_anls_organizer_framework,score_returned_strings,True,256,0.8468680788783656,0.8402945819998231,0.8495938251929327,0.8389615137938575,0.010632311399075148,-0.0027960501205425443,0.024060672918692842,False,0.004058814520532748,-0.011300782738029973,0.01941841177909547,False
ibm4b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,score_returned_strings,False,256,0.8322196413783656,0.8275992694998231,0.8388516376929327,0.8252896387938575,0.013561998899075148,-0.00020280134595486096,0.027326799144105157,False,0.008941627020532748,-0.007468398503640795,0.02535165254470629,False
ibm4b,docvqa_document_qa,docvqa_exact_lower_strip,score_returned_strings,False,256,0.27734375,0.291015625,0.28515625,0.291015625,-0.005859375,-0.02917947670754898,0.01746072670754898,False,0.0078125,-0.013863865311388002,0.029488865311388,False
ibm4b,docvqa_document_qa,docvqa_anls_organizer_framework,valid_four_cells_only,True,256,0.8468680788783656,0.8402945819998231,0.8495938251929327,0.8389615137938575,0.010632311399075148,-0.0027960501205425443,0.024060672918692842,False,0.004058814520532748,-0.011300782738029973,0.01941841177909547,False
ibm4b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,valid_four_cells_only,False,256,0.8322196413783656,0.8275992694998231,0.8388516376929327,0.8252896387938575,0.013561998899075148,-0.00020280134595486096,0.027326799144105157,False,0.008941627020532748,-0.007468398503640795,0.02535165254470629,False
ibm4b,docvqa_document_qa,docvqa_exact_lower_strip,valid_four_cells_only,False,256,0.27734375,0.291015625,0.28515625,0.291015625,-0.005859375,-0.02917947670754898,0.01746072670754898,False,0.0078125,-0.013863865311388002,0.029488865311388,False
deepstack7b,docvqa_document_qa,docvqa_anls_organizer_framework,invalid_as_zero,True,256,0.37376660991217636,0.3566849731750947,0.3634617890574078,0.34292866427400964,0.02053312478339814,-0.0007692135900143893,0.04183546315681067,False,0.0034514880463164845,-0.01429771624583405,0.02120069233846702,False
deepstack7b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,invalid_as_zero,False,256,0.34739942241217636,0.3283646606750947,0.3380711640574078,0.31753803927400964,0.02053312478339814,-0.0012174312709609288,0.042283680837757215,False,0.0014983630463164845,-0.0164987652969376,0.01949549138957057,False
deepstack7b,docvqa_document_qa,docvqa_exact_lower_strip,invalid_as_zero,False,256,0.18359375,0.17578125,0.173828125,0.166015625,0.0078125,-0.01015259713509864,0.02577759713509864,False,0.0,-0.015342495131586163,0.015342495131586163,False
deepstack7b,docvqa_document_qa,docvqa_anls_organizer_framework,score_returned_strings,True,256,0.37376660991217636,0.3566849731750947,0.3634617890574078,0.34292866427400964,0.02053312478339814,-0.0007692135900143893,0.04183546315681067,False,0.0034514880463164845,-0.01429771624583405,0.02120069233846702,False
deepstack7b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,score_returned_strings,False,256,0.34739942241217636,0.3283646606750947,0.3380711640574078,0.31753803927400964,0.02053312478339814,-0.0012174312709609288,0.042283680837757215,False,0.0014983630463164845,-0.0164987652969376,0.01949549138957057,False
deepstack7b,docvqa_document_qa,docvqa_exact_lower_strip,score_returned_strings,False,256,0.18359375,0.17578125,0.173828125,0.166015625,0.0078125,-0.01015259713509864,0.02577759713509864,False,0.0,-0.015342495131586163,0.015342495131586163,False
deepstack7b,docvqa_document_qa,docvqa_anls_organizer_framework,valid_four_cells_only,True,256,0.37571973491217636,0.3586380981750947,0.3654149140574078,0.34488178927400964,0.02053312478339814,-0.0007692135900143893,0.04183546315681067,False,0.0034514880463164845,-0.01429771624583405,0.02120069233846702,False
deepstack7b,docvqa_document_qa,docvqa_anls_strict_paper_cutoff,valid_four_cells_only,False,256,0.34935254741217636,0.3303177856750947,0.3400242890574078,0.31949116427400964,0.02053312478339814,-0.0012174312709609288,0.042283680837757215,False,0.0014983630463164845,-0.0164987652969376,0.01949549138957057,False
deepstack7b,docvqa_document_qa,docvqa_exact_lower_strip,valid_four_cells_only,False,256,0.185546875,0.177734375,0.17578125,0.16796875,0.0078125,-0.01015259713509864,0.02577759713509864,False,0.0,-0.015342495131586163,0.015342495131586163,False
qwen8b,gqa_attribute,gqa_exact,invalid_as_zero,True,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_case_punct_normalized,invalid_as_zero,False,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_exact,score_returned_strings,True,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_case_punct_normalized,score_returned_strings,False,256,0.705078125,0.708984375,0.669921875,0.65234375,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_exact,valid_four_cells_only,True,256,0.70703125,0.7109375,0.671875,0.654296875,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.70703125,0.7109375,0.671875,0.654296875,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen8b,gqa_attribute,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.70703125,0.7109375,0.671875,0.654296875,0.017578125,-0.004349970030745137,0.03950622003074514,False,0.021484375,-0.010267395865365972,0.05323614586536597,False
qwen32b,gqa_attribute,gqa_exact,invalid_as_zero,True,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_case_punct_normalized,invalid_as_zero,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_exact,score_returned_strings,True,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_case_punct_normalized,score_returned_strings,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_exact,valid_four_cells_only,True,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
qwen32b,gqa_attribute,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.71875,0.712890625,0.701171875,0.689453125,0.01171875,-0.014255921790067256,0.03769342179006725,False,0.005859375,-0.025993591225705243,0.03771234122570524,False
ibm4b,gqa_attribute,gqa_exact,invalid_as_zero,True,256,0.0,0.00390625,0.0,0.013671875,-0.013671875,-0.02368027637089431,-0.00366347362910569,False,-0.009765625,-0.01825817051428449,-0.0012730794857155094,False
ibm4b,gqa_attribute,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.712890625,0.607421875,0.689453125,0.603515625,0.0859375,0.047882100053691076,0.12399289994630892,False,-0.01953125,-0.055432642506634634,0.016370142506634634,False
ibm4b,gqa_attribute,gqa_case_punct_normalized,invalid_as_zero,False,256,0.728515625,0.712890625,0.708984375,0.708984375,0.0,-0.02765907644524527,0.02765907644524527,False,-0.015625,-0.04900815058000156,0.01775815058000156,False
ibm4b,gqa_attribute,gqa_exact,score_returned_strings,True,256,0.0,0.00390625,0.0,0.013671875,-0.013671875,-0.02368027637089431,-0.00366347362910569,False,-0.009765625,-0.01825817051428449,-0.0012730794857155094,False
ibm4b,gqa_attribute,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.712890625,0.607421875,0.689453125,0.603515625,0.0859375,0.047882100053691076,0.12399289994630892,False,-0.01953125,-0.055432642506634634,0.016370142506634634,False
ibm4b,gqa_attribute,gqa_case_punct_normalized,score_returned_strings,False,256,0.728515625,0.712890625,0.708984375,0.708984375,0.0,-0.02765907644524527,0.02765907644524527,False,-0.015625,-0.04900815058000156,0.01775815058000156,False
ibm4b,gqa_attribute,gqa_exact,valid_four_cells_only,True,256,0.0,0.00390625,0.0,0.013671875,-0.013671875,-0.02368027637089431,-0.00366347362910569,False,-0.009765625,-0.01825817051428449,-0.0012730794857155094,False
ibm4b,gqa_attribute,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.712890625,0.607421875,0.689453125,0.603515625,0.0859375,0.047882100053691076,0.12399289994630892,False,-0.01953125,-0.055432642506634634,0.016370142506634634,False
ibm4b,gqa_attribute,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.728515625,0.712890625,0.708984375,0.708984375,0.0,-0.02765907644524527,0.02765907644524527,False,-0.015625,-0.04900815058000156,0.01775815058000156,False
deepstack7b,gqa_attribute,gqa_exact,invalid_as_zero,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_attribute,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
deepstack7b,gqa_attribute,gqa_case_punct_normalized,invalid_as_zero,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
deepstack7b,gqa_attribute,gqa_exact,score_returned_strings,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_attribute,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
deepstack7b,gqa_attribute,gqa_case_punct_normalized,score_returned_strings,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
deepstack7b,gqa_attribute,gqa_exact,valid_four_cells_only,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_attribute,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
deepstack7b,gqa_attribute,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.77734375,0.76171875,0.7734375,0.751953125,0.021484375,-0.005235182575084811,0.04820393257508481,False,0.005859375,-0.013305254555599819,0.02502400455559982,False
qwen8b,gqa_spatial,gqa_exact,invalid_as_zero,True,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_case_punct_normalized,invalid_as_zero,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_exact,score_returned_strings,True,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_case_punct_normalized,score_returned_strings,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_exact,valid_four_cells_only,True,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen8b,gqa_spatial,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.603515625,0.591796875,0.572265625,0.552734375,0.01953125,-0.0013401039399817162,0.04040260393998171,False,0.0078125,-0.01982994940650478,0.03545494940650478,False
qwen32b,gqa_spatial,gqa_exact,invalid_as_zero,True,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_case_punct_normalized,invalid_as_zero,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_exact,score_returned_strings,True,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_case_punct_normalized,score_returned_strings,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_exact,valid_four_cells_only,True,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
qwen32b,gqa_spatial,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.576171875,0.572265625,0.5390625,0.564453125,-0.025390625,-0.05260459705072938,0.001823347050729382,False,-0.029296875,-0.06187057970670394,0.0032768297067039404,False
ibm4b,gqa_spatial,gqa_exact,invalid_as_zero,True,256,0.0,0.001953125,0.0,0.001953125,-0.001953125,-0.00578125,0.001875,False,0.0,,,True
ibm4b,gqa_spatial,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.61328125,0.513671875,0.578125,0.4765625,0.1015625,0.06528846828531139,0.13783653171468863,False,0.001953125,-0.030365526384148668,0.03427177638414867,False
ibm4b,gqa_spatial,gqa_case_punct_normalized,invalid_as_zero,False,256,0.625,0.6015625,0.607421875,0.56640625,0.041015625,0.014090381001825848,0.06794086899817416,False,0.017578125,-0.011804754480734193,0.04696100448073419,False
ibm4b,gqa_spatial,gqa_exact,score_returned_strings,True,256,0.0,0.001953125,0.0,0.001953125,-0.001953125,-0.00578125,0.001875,False,0.0,,,True
ibm4b,gqa_spatial,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.61328125,0.513671875,0.578125,0.4765625,0.1015625,0.06528846828531139,0.13783653171468863,False,0.001953125,-0.030365526384148668,0.03427177638414867,False
ibm4b,gqa_spatial,gqa_case_punct_normalized,score_returned_strings,False,256,0.625,0.6015625,0.607421875,0.56640625,0.041015625,0.014090381001825848,0.06794086899817416,False,0.017578125,-0.011804754480734193,0.04696100448073419,False
ibm4b,gqa_spatial,gqa_exact,valid_four_cells_only,True,256,0.0,0.001953125,0.0,0.001953125,-0.001953125,-0.00578125,0.001875,False,0.0,,,True
ibm4b,gqa_spatial,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.61328125,0.513671875,0.578125,0.4765625,0.1015625,0.06528846828531139,0.13783653171468863,False,0.001953125,-0.030365526384148668,0.03427177638414867,False
ibm4b,gqa_spatial,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.625,0.6015625,0.607421875,0.56640625,0.041015625,0.014090381001825848,0.06794086899817416,False,0.017578125,-0.011804754480734193,0.04696100448073419,False
deepstack7b,gqa_spatial,gqa_exact,invalid_as_zero,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_spatial,gqa_lower_strip_sensitivity,invalid_as_zero,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False
deepstack7b,gqa_spatial,gqa_case_punct_normalized,invalid_as_zero,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False
deepstack7b,gqa_spatial,gqa_exact,score_returned_strings,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_spatial,gqa_lower_strip_sensitivity,score_returned_strings,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False
deepstack7b,gqa_spatial,gqa_case_punct_normalized,score_returned_strings,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False
deepstack7b,gqa_spatial,gqa_exact,valid_four_cells_only,True,256,0.0,0.0,0.0,0.0,0.0,,,True,0.0,,,True
deepstack7b,gqa_spatial,gqa_lower_strip_sensitivity,valid_four_cells_only,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False
deepstack7b,gqa_spatial,gqa_case_punct_normalized,valid_four_cells_only,False,256,0.705078125,0.677734375,0.693359375,0.66796875,0.025390625,-0.001823347050729382,0.05260459705072938,False,-0.001953125,-0.023985801976280374,0.020079551976280374,False


==> anc/supplementary_data/fixed_contrast_conflict.csv <==
model,material,task,kind,readout,n_r,target_effect,target_effect_ci_low,target_effect_ci_high,target_effect_se_zero,control_effect,control_effect_ci_low,control_effect_ci_high,control_effect_se_zero,selectivity_r,selectivity_r_ci_low,selectivity_r_ci_high,selectivity_r_se_zero,i_quality,i_quality_ci_low,i_quality_ci_high,i_quality_se_zero
qwen8b,synthetic,color,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,color,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,color,generation,cyclic,32,0.09375,0.02226283881394127,0.16523716118605875,False,0.015625,-0.01624239759994328,0.04749239759994328,False,0.078125,-0.002615659087975522,0.1588656590879755,False,0.078125,-0.002615659087975522,0.1588656590879755,False
qwen8b,synthetic,color,score,direct,32,1.6652269959449768,1.4830490656669362,1.8474049262230174,False,-0.3581554889678955,-0.45925817745622327,-0.25705280047956774,False,2.0233824849128723,1.804726236182427,2.2420387336433176,False,1.7150365710258484,1.4792943845093696,1.9507787575423272,False
qwen8b,synthetic,color,score,identity,32,0.802949458360672,0.5851392892316298,1.0207596274897142,False,-0.29010632634162903,-0.39336627094948284,-0.18684638173377524,False,1.093055784702301,0.8682116584450916,1.3178999109595104,False,1.047171711921692,0.8014954745728629,1.292847949270521,False
qwen8b,synthetic,color,score,cyclic,32,1.7011519074440002,1.3596018196580482,2.0427019952299523,False,-0.23130673170089722,-0.4573600946417544,-0.005253368760039984,False,1.9324586391448975,1.4461990352243508,2.4187182430654444,False,1.878863126039505,1.3849990312264249,2.3727272208525854,False
qwen8b,synthetic,relative_position,generation,direct,32,0,,,True,0.015625,-0.01624239759994328,0.04749239759994328,False,-0.015625,-0.04749239759994328,0.01624239759994328,False,-0.015625,-0.07141129957554983,0.04016129957554983,False
qwen8b,synthetic,relative_position,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,relative_position,generation,cyclic,32,-0.015625,-0.10109588159960228,0.06984588159960228,False,-0.046875,-0.11720720376936583,0.02345720376936583,False,0.03125,-0.08032259915109966,0.14282259915109966,False,-0.09375,-0.255231318175951,0.06773131817595104,False
qwen8b,synthetic,relative_position,score,direct,32,0.4291927218437195,0.21399932141020064,0.6443861222772383,False,0.49784451723098755,0.33587005978364415,0.659818974678331,False,-0.06865179538726807,-0.35721102004426925,0.2199074292697331,False,-0.047303736209869385,-0.4315992852578179,0.3369918128380791,False
qwen8b,synthetic,relative_position,score,identity,32,0.6171551644802094,0.4035595949956068,0.8307507339648119,False,0.42629164457321167,0.3011274161145202,0.5514558730319031,False,0.19086351990699768,-0.08416147256470552,0.4658885123787009,False,0.460523396730423,0.12352294194054081,0.7975238515203051,False
qwen8b,synthetic,relative_position,score,cyclic,32,0.12470144033432007,-0.044590073167653094,0.2939929538362932,False,-0.12719905376434326,-0.20767388826797506,-0.046724219260711464,False,0.25190049409866333,0.12211800865335987,0.3816829795439668,False,-0.032948076725006104,-0.20498483023612038,0.13908867678610817,False
qwen8b,synthetic,stripe_orientation,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,stripe_orientation,generation,identity,32,0.015625,-0.01624239759994328,0.04749239759994328,False,0,,,True,0.015625,-0.01624239759994328,0.04749239759994328,False,0.015625,-0.01624239759994328,0.04749239759994328,False
qwen8b,synthetic,stripe_orientation,generation,cyclic,32,0.109375,0.03365950318126322,0.1850904968187368,False,0.015625,-0.01624239759994328,0.04749239759994328,False,0.09375,0.008855981335657903,0.1786440186643421,False,-0.015625,-0.14089108624673205,0.10964108624673205,False
qwen8b,synthetic,stripe_orientation,score,direct,32,2.7450151443481445,2.127282212899679,3.36274807579661,False,-0.2891126871109009,-0.4877297636954865,-0.09049561052631525,False,3.0341278314590454,2.398372188697869,3.6698834742202218,False,0.08084523677825928,-0.3588315062817552,0.5205219798382738,False
qwen8b,synthetic,stripe_orientation,score,identity,32,1.830154299736023,1.2647950280716007,2.3955135714004454,False,-0.6938523948192596,-0.9478425785039144,-0.43986221113460494,False,2.5240066945552826,1.9269546502606727,3.1210587388498925,False,0.8841952383518219,0.13980342621745467,1.628587050486189,False
qwen8b,synthetic,stripe_orientation,score,cyclic,32,2.305903375148773,1.3852961111358386,3.2265106391617078,False,0.2908706068992615,-0.2302657828428175,0.8120069966413405,False,2.0150327682495117,1.052706846827168,2.9773586896718554,False,0.5133209228515625,-0.3026794075625584,1.3293212532656833,False
qwen8b,synthetic,text_reading,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,text_reading,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen8b,synthetic,text_reading,generation,cyclic,32,0.046875,-0.00651075368499985,0.10026075368499984,False,-0.015625,-0.07141129957554983,0.04016129957554983,False,0.0625,-0.03729356645127767,0.16229356645127768,False,0.03125,-0.08032259915109966,0.14282259915109966,False
qwen8b,synthetic,text_reading,score,direct,32,0.029102087020874023,-0.042127234893958004,0.10033140893570605,False,-0.09271204471588135,-0.15733756400668214,-0.02808652542508054,False,0.12181413173675537,0.014966012246588611,0.22866225122692213,False,0.11995935440063477,-0.00459336033444363,0.24451206913571316,False
qwen8b,synthetic,text_reading,score,identity,32,0.10210058093070984,0.051547003395423556,0.15265415846599611,False,-0.07400843501091003,-0.12484055392891531,-0.023176316092904756,False,0.17610901594161987,0.09845745747100673,0.253760574412233,False,-0.0017200112342834473,-0.10245313435702144,0.09901311188845455,False
qwen8b,synthetic,text_reading,score,cyclic,32,0.26127439737319946,0.03833526467216389,0.48421353007423507,False,-0.12642508745193481,-0.255920430474467,0.003070255570597369,False,0.3876994848251343,0.08580733292471915,0.6895916367255495,False,0.09208449721336365,-0.186592464784837,0.3707614592115643,False
qwen8b,natural,natural_scene_color,generation,direct,64,0.046875,-0.0014651200266138364,0.09521512002661384,False,0,,,True,0.046875,-0.0014651200266138364,0.09521512002661384,False,0.0625,0.010311407456842801,0.11468859254315719,False
qwen8b,natural,natural_scene_color,generation,identity,64,-0.0078125,-0.03499603538497445,0.019371035384974453,False,-0.015625,-0.03752782320697107,0.006277823206971071,False,0.0078125,-0.027318021487161545,0.042943021487161545,False,0.015625,-0.033979127249361744,0.06522912724936175,False
qwen8b,natural,natural_scene_color,generation,cyclic,64,0.0078125,-0.027318021487161545,0.042943021487161545,False,0.0078125,-0.00779953548844281,0.02342453548844281,False,0.0,-0.03854383000950063,0.03854383000950063,False,-0.0078125,-0.049398104286744224,0.033773104286744224,False
qwen8b,natural,natural_scene_color,score,direct,64,0.810731828212738,0.6271713896960912,0.9942922667293849,False,-0.0026291310787200928,-0.04242130574698699,0.03716304358954681,False,0.8133609592914581,0.6180097324024296,1.0087121861804866,False,0.18216362595558167,0.025656098662784427,0.33867115324837893,False
qwen8b,natural,natural_scene_color,score,identity,64,0.3519444018602371,0.14649920152941026,0.557389602191064,False,0.011598974466323853,-0.049715431130121966,0.07291338006276968,False,0.34034542739391327,0.1121824133168298,0.5685084414709968,False,0.1628166139125824,-0.028191854581034792,0.3538250824061996,False
qwen8b,natural,natural_scene_color,score,cyclic,64,0.25267957150936127,0.06332385389869519,0.4420352891200273,False,0.01016448438167572,-0.024182147284485853,0.04451111604783729,False,0.24251508712768555,0.045593843579207594,0.4394363306761635,False,0.08368073403835297,-0.09280168041289247,0.26016314848959843,False
qwen32b,synthetic,color,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen32b,synthetic,color,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen32b,synthetic,color,generation,cyclic,32,0.171875,0.08488451704220314,0.2588654829577969,False,0,,,True,0.171875,0.08488451704220314,0.2588654829577969,False,0.171875,0.08488451704220314,0.2588654829577969,False
qwen32b,synthetic,color,score,direct,32,3.2996672093868256,2.9318700581836974,3.6674643605899537,False,-0.14883744716644287,-0.3074035486771799,0.00972865434429418,False,3.4485046565532684,3.056248261309192,3.8407610517973447,False,2.8343018889427185,2.38069092740191,3.287912850483527,False
qwen32b,synthetic,color,score,identity,32,2.4379877150058746,1.9541425207464476,2.9218329092653015,False,-0.218438059091568,-0.343820051748317,-0.09305606643481898,False,2.6564257740974426,2.128376749074226,3.1844747991206592,False,2.521046429872513,1.9817452820139325,3.0603475777310933,False
qwen32b,synthetic,color,score,cyclic,32,4.298570364713669,3.1683356097096187,5.428805119717719,False,-0.08085751533508301,-0.23974649629240355,0.07803146562223753,False,4.379427880048752,3.2502658397083177,5.508589920389186,False,4.023764908313751,2.869172997529379,5.1783568190981235,False
qwen32b,synthetic,relative_position,generation,direct,32,0.140625,0.03586676913073397,0.24538323086926603,False,0,,,True,0.140625,0.03586676913073397,0.24538323086926603,False,0.109375,0.03365950318126322,0.1850904968187368,False
qwen32b,synthetic,relative_position,generation,identity,32,0.09375,-0.0027050392437937,0.1902050392437937,False,0,,,True,0.09375,-0.0027050392437937,0.1902050392437937,False,0.09375,-0.0027050392437937,0.1902050392437937,False
qwen32b,synthetic,relative_position,generation,cyclic,32,0.125,0.022613961143617828,0.22738603885638217,False,0,,,True,0.125,0.022613961143617828,0.22738603885638217,False,0.109375,0.02089100908046551,0.1978589909195345,False
qwen32b,synthetic,relative_position,score,direct,32,6.694906294345856,4.819499057894742,8.57031353079697,False,0.42290177941322327,0.17420918323886925,0.6715943755875773,False,6.2720045149326324,4.328302836624614,8.215706193240651,False,3.814587503671646,2.398684137176965,5.230490870166327,False
qwen32b,synthetic,relative_position,score,identity,32,5.298854827880859,3.60324475091455,6.9944649048471685,False,0.20320242643356323,0.016543739938462504,0.389861112928664,False,5.095652401447296,3.3600498753484853,6.831254927546107,False,3.1701276004314423,1.8169164666914221,4.523338734171462,False
qwen32b,synthetic,relative_position,score,cyclic,32,5.326202809810638,3.578547156239516,7.073858463381761,False,0.529728502035141,0.32536913732585704,0.7340878667444249,False,4.796474307775497,3.009781558108841,6.583167057442154,False,2.5201748609542847,1.155135038516284,3.8852146833922854,False
qwen32b,synthetic,stripe_orientation,generation,direct,32,0.21875,0.12789140381751585,0.30960859618248415,False,0,,,True,0.21875,0.12789140381751585,0.30960859618248415,False,0.015625,-0.06984588159960228,0.10109588159960228,False
qwen32b,synthetic,stripe_orientation,generation,identity,32,0.21875,0.12789140381751585,0.30960859618248415,False,0,,,True,0.21875,0.12789140381751585,0.30960859618248415,False,0.015625,-0.06984588159960228,0.10109588159960228,False
qwen32b,synthetic,stripe_orientation,generation,cyclic,32,0.203125,0.11317229479962386,0.2930777052003761,False,0,,,True,0.203125,0.11317229479962386,0.2930777052003761,False,-0.015625,-0.08779626444003258,0.05654626444003258,False
qwen32b,synthetic,stripe_orientation,score,direct,32,9.805092424154282,6.517761263329248,13.092423584979315,False,-0.6897023618221283,-0.8823055281719607,-0.49709919547229586,False,10.49479478597641,7.09448662172244,13.895102950230381,False,0.09948942065238953,-1.715244209980676,1.914223051285455,False
qwen32b,synthetic,stripe_orientation,score,identity,32,9.1204272210598,5.877666351707473,12.363188090412125,False,-0.773746907711029,-1.0043045475700434,-0.5431892678520147,False,9.894174128770828,6.478941777492739,13.309406480048917,False,-0.32151204347610474,-2.389291623727538,1.7462675367753286,False
qwen32b,synthetic,stripe_orientation,score,cyclic,32,8.466244250535965,5.889023479583459,11.04346502148847,False,-1.0689742267131805,-1.3389627453135882,-0.7989857081127729,False,9.535218477249146,6.854524101240138,12.215912853258153,False,-0.6352200508117676,-2.2839063249275537,1.0134662233040186,False
qwen32b,synthetic,text_reading,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen32b,synthetic,text_reading,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen32b,synthetic,text_reading,generation,cyclic,32,0,,,True,0,,,True,0,,,True,0,,,True
qwen32b,synthetic,text_reading,score,direct,32,0.033912718296051025,-0.016277024080808056,0.0841024606729101,False,-0.011013835668563843,-0.04979221858846196,0.027764547251334273,False,0.04492655396461487,-0.02448434365433154,0.11433745158356128,False,-0.0005501508712768555,-0.0980962272297092,0.0969959254871555,False
qwen32b,synthetic,text_reading,score,identity,32,0.004879981279373169,-0.04511169591639545,0.05487165847514179,False,-0.010904520750045776,-0.0424672348588739,0.02065819335878235,False,0.015784502029418945,-0.055197215869690744,0.08676621992852863,False,0.008445024490356445,-0.0914462903897754,0.1083363393704883,False
qwen32b,synthetic,text_reading,score,cyclic,32,0.1047167181968689,-0.04855901352146516,0.257992449915203,False,-0.04875802993774414,-0.1542557773151534,0.05673971743966512,False,0.15347474813461304,-0.07573750553603392,0.38268700180526,False,0.10023793578147888,-0.17851934260561697,0.37899521416857473,False
qwen32b,natural,natural_scene_color,generation,direct,64,0.0234375,-0.003170657340001923,0.05004565734000192,False,0,,,True,0.0234375,-0.003170657340001923,0.05004565734000192,False,0.0078125,-0.027318021487161545,0.042943021487161545,False
qwen32b,natural,natural_scene_color,generation,identity,64,0.03125,-0.006482290068448818,0.06898229006844882,False,-0.0078125,-0.02342453548844281,0.00779953548844281,False,0.0390625,-0.0013913107834861368,0.07951631078348614,False,0.015625,-0.03874207076994891,0.0699920707699489,False
qwen32b,natural,natural_scene_color,generation,cyclic,64,0.0390625,-0.0013913107834861368,0.07951631078348614,False,0,,,True,0.0390625,-0.0013913107834861368,0.07951631078348614,False,0.0078125,-0.04888837579301541,0.06451337579301542,False
qwen32b,natural,natural_scene_color,score,direct,64,1.6638743579387665,1.3646338757971193,1.9631148400804137,False,-0.0683792233467102,-0.12032588073452201,-0.0164325659588984,False,1.7322535812854767,1.427898260032979,2.0366089025379743,False,0.48923420906066895,0.23246840085100584,0.746000017270332,False
qwen32b,natural,natural_scene_color,score,identity,64,0.7551161348819733,0.4979716642938399,1.0122606054701067,False,-0.021982699632644653,-0.08000242540405064,0.036037026138761336,False,0.7770988345146179,0.5217817311782325,1.0324159378510034,False,0.29874061048030853,-0.013983513245240942,0.611464734205858,False
qwen32b,natural,natural_scene_color,score,cyclic,64,0.7970820218324661,0.5364519359185487,1.0577121077463836,False,-0.058139145374298096,-0.11856850713827344,0.0022902163896772534,False,0.8552211672067642,0.5970446447379063,1.1133976896756221,False,0.27614274621009827,0.07606885605241384,0.47621663636778266,False
ibm4b,synthetic,color,generation,direct,32,0.4375,0.36156848135335806,0.5134315186466419,False,0,,,True,0.4375,0.36156848135335806,0.5134315186466419,False,0.234375,0.13214906450795663,0.3366009354920434,False
ibm4b,synthetic,color,generation,identity,32,0.65625,0.5597949607562063,0.7527050392437937,False,0,,,True,0.65625,0.5597949607562063,0.7527050392437937,False,0.328125,0.18618548728958004,0.47006451271041994,False
ibm4b,synthetic,color,generation,cyclic,32,0.421875,0.3553733170181343,0.4883766829818657,False,0.015625,-0.01624239759994328,0.04749239759994328,False,0.40625,0.3213559813356579,0.4911440186643421,False,0.109375,0.009745702905278,0.209004297094722,False
ibm4b,synthetic,color,score,direct,32,4.462574630975723,4.2132453242876275,4.711903937663819,False,-0.5623537302017212,-0.6592927264151565,-0.46541473398828587,False,5.0249283611774445,4.768486368428319,5.28137035392657,False,1.103168547153473,0.8974831819404927,1.308853912366453,False
ibm4b,synthetic,color,score,identity,32,5.368427902460098,5.112544068806019,5.624311736114177,False,-0.7513361871242523,-0.8693726367968656,-0.633299737451639,False,6.119764089584351,5.8557210795788235,6.383807099589878,False,1.1532538533210754,0.9423500591778478,1.3641576474643031,False
ibm4b,synthetic,color,score,cyclic,32,2.5345825850963593,2.179478010468268,2.8896871597244504,False,0.7065481245517731,0.6064212370643995,0.8066750120391466,False,1.8280344605445862,1.4248390766711547,2.2312298444180176,False,0.465143084526062,0.3113712341322975,0.6189149349198265,False
ibm4b,synthetic,relative_position,generation,direct,32,0.90625,0.8347628388139413,0.9777371611860587,False,0.015625,-0.04016129957554983,0.07141129957554983,False,0.890625,0.790995702905278,0.990254297094722,False,0.0625,-0.04729679455979437,0.17229679455979435,False
ibm4b,synthetic,relative_position,generation,identity,32,0.296875,0.20692229479962387,0.3868277052003761,False,0.0,-0.12114479490997886,0.12114479490997886,False,0.296875,0.10337148106448435,0.49037851893551565,False,-0.046875,-0.28195911996563805,0.18820911996563802,False
ibm4b,synthetic,relative_position,generation,cyclic,32,0.390625,0.3021410090804655,0.4791089909195345,False,-0.046875,-0.10026075368499984,0.00651075368499985,False,0.4375,0.3377064335487223,0.5372935664512777,False,-0.046875,-0.1623433491231085,0.06859334912310851,False
ibm4b,synthetic,relative_position,score,direct,32,3.291244626045227,3.110132310806137,3.472356941284317,False,0.8041021227836609,0.6100399415723033,0.9981643039950184,False,2.487142503261566,2.1692484470995983,2.805036559423534,False,0.18035438656806946,0.03271580922049255,0.32799296391564636,False
ibm4b,synthetic,relative_position,score,identity,32,1.2621737718582153,1.1324765383506235,1.3918710053658072,False,0.08446714282035828,0.004970716530326019,0.16396356911039053,False,1.177706629037857,0.9801769337890733,1.3752363242866408,False,-0.012991905212402344,-0.09987635920693579,0.0738925487821311,False
ibm4b,synthetic,relative_position,score,cyclic,32,0.29624634981155396,0.1997923905218989,0.392700309101209,False,0.11672738194465637,0.06929788883883747,0.16415687505047527,False,0.17951896786689758,0.0704236524503485,0.2886142832834467,False,0.009566128253936768,-0.06412182409374574,0.08325408060161928,False
ibm4b,synthetic,stripe_orientation,generation,direct,32,0.03125,-0.013084455321243797,0.0755844553212438,False,-0.015625,-0.04749239759994328,0.01624239759994328,False,0.046875,-0.02345720376936583,0.11720720376936583,False,0.015625,-0.08133814656586467,0.11258814656586467,False
ibm4b,synthetic,stripe_orientation,generation,identity,32,0.671875,0.5541588808962379,0.7895911191037621,False,0,,,True,0.671875,0.5541588808962379,0.7895911191037621,False,-0.046875,-0.1528766955462315,0.05912669554623151,False
ibm4b,synthetic,stripe_orientation,generation,cyclic,32,0.078125,0.011623317018134294,0.1446266829818657,False,0.078125,0.011623317018134294,0.1446266829818657,False,0.0,-0.10238603885638217,0.10238603885638217,False,-0.09375,-0.255231318175951,0.06773131817595104,False
ibm4b,synthetic,stripe_orientation,score,direct,32,1.3985969126224518,1.3021157138417587,1.4950781114031448,False,-0.05201944708824158,-0.08294753233656002,-0.021091361839923137,False,1.4506163597106934,1.3559393488098297,1.545293370611557,False,0.10092014074325562,0.02616188371442968,0.17567839777208155,False
ibm4b,synthetic,stripe_orientation,score,identity,32,1.3718424141407013,1.2700981114166314,1.4735867168647712,False,0.020304858684539795,-0.03374244161111251,0.0743521589801921,False,1.3515375554561615,1.2252941335568104,1.4777809773555126,False,0.014569342136383057,-0.09216163873048223,0.12130032300324835,False
ibm4b,synthetic,stripe_orientation,score,cyclic,32,1.0904294848442078,1.0040798037463945,1.176779165942021,False,0.1084897518157959,0.06771728219173456,0.14926222143985723,False,0.9819397330284119,0.9115893273240422,1.0522901387327817,False,0.09818094968795776,0.04336660240247764,0.1529952969734379,False
ibm4b,synthetic,text_reading,generation,direct,25,0,,,True,0.016666666666666666,-0.017420494035545176,0.05075382736887851,False,-0.04,-0.12255594246512147,0.04255594246512146,False,-0.041666666666666664,-0.12786073376746052,0.04452740043412718,False
ibm4b,synthetic,text_reading,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
ibm4b,synthetic,text_reading,generation,cyclic,32,-0.03125,-0.10972741273584141,0.04722741273584141,False,-0.046875,-0.10026075368499984,0.00651075368499985,False,0.015625,-0.10097265080409464,0.13222265080409462,False,-0.046875,-0.1623433491231085,0.06859334912310851,False
ibm4b,synthetic,text_reading,score,direct,32,0.20257040858268738,0.13986592611239873,0.265274891052976,False,-0.10884618759155273,-0.1613862156446092,-0.056306159538496256,False,0.3114165961742401,0.23283311161119935,0.3900000807372809,False,-0.06826469302177429,-0.13606762526469482,-0.00046176077885376476,False
ibm4b,synthetic,text_reading,score,identity,32,-0.06541064381599426,-0.12035612009186947,-0.010465167540119051,False,-0.20815503597259521,-0.2816240724680703,-0.13468599947712012,False,0.14274439215660095,0.054145430074728496,0.2313433542384734,False,-0.10448405146598816,-0.17462569365554775,-0.034342409276428565,False
ibm4b,synthetic,text_reading,score,cyclic,32,-0.06660279631614685,-0.0974983069981207,-0.035707285634173004,False,-0.04428771138191223,-0.07679950300163191,-0.011775919762192562,False,-0.02231508493423462,-0.05978510461563812,0.015154934747168884,False,-0.011884987354278564,-0.04172235056736183,0.0179523758588047,False
ibm4b,natural,natural_scene_color,generation,direct,64,0.1953125,0.12280231996007925,0.26782268003992077,False,0.0078125,-0.019371035384974453,0.03499603538497445,False,0.1875,0.11203541986310236,0.2629645801368976,False,0.0234375,-0.0448974514414138,0.0917724514414138,False
ibm4b,natural,natural_scene_color,generation,identity,64,0.21875,0.14206488925995214,0.29543511074004786,False,0.0078125,-0.019371035384974453,0.03499603538497445,False,0.2109375,0.13447975460855477,0.28739524539144523,False,0.03125,-0.05164164069483079,0.11414164069483079,False
ibm4b,natural,natural_scene_color,generation,cyclic,64,0.40625,0.3121656767956746,0.5003343232043255,False,0.0234375,-0.017774293517121037,0.06464929351712104,False,0.3828125,0.27904870231176576,0.48657629768823424,False,-0.0625,-0.1310892481907385,0.0060892481907385,False
ibm4b,natural,natural_scene_color,score,direct,64,1.4184313118457794,1.25505305158025,1.5818095721113088,False,0.07264800369739532,0.03400193260913953,0.11129407478565112,False,1.345783308148384,1.1793257686849907,1.5122408476117775,False,-0.0800422877073288,-0.14758391739962406,-0.012500658015033542,False
ibm4b,natural,natural_scene_color,score,identity,64,1.5175102651119232,1.2850004122334204,1.750020117990426,False,0.08066999912261963,0.03809295606316357,0.12324704218207569,False,1.4368402659893036,1.2011571561462548,1.6725233758323523,False,-0.04071412980556488,-0.16212168896776566,0.0806934293566359,False
ibm4b,natural,natural_scene_color,score,cyclic,64,1.7398019134998322,1.4597769084813035,2.0198269185183606,False,0.0830441415309906,0.0296484878101698,0.1364397952518114,False,1.6567577719688416,1.3818260419364303,1.9316895020012528,False,-0.05393815040588379,-0.17851377742910496,0.07063747661733738,False
deepstack7b,synthetic,color,generation,direct,32,1,,,True,0,,,True,1,,,True,0.1875,0.060030409600226875,0.3149695903997731,False
deepstack7b,synthetic,color,generation,identity,32,0.703125,0.6131722947996239,0.7930777052003761,False,0,,,True,0.703125,0.6131722947996239,0.7930777052003761,False,0.40625,0.2813768036480921,0.5311231963519079,False
deepstack7b,synthetic,color,generation,cyclic,32,0.890625,0.8149095031812632,0.9663404968187368,False,0.046875,-0.00651075368499985,0.10026075368499984,False,0.84375,0.7275745508870225,0.9599254491129775,False,0.5,0.35520427525164566,0.6447957247483543,False
deepstack7b,synthetic,color,score,direct,32,2.714887022972107,2.4268941875094074,3.0028798584348064,False,1.3962623625993729,1.2076638297210596,1.5848608954776862,False,1.318624660372734,1.110042261136388,1.52720705960908,False,0.6801465302705765,0.5576173519137159,0.8026757086274371,False
deepstack7b,synthetic,color,score,identity,32,3.2486886978149414,2.9882098851754257,3.509167510454457,False,0.8801306188106537,0.7260342692886116,1.0342269683326957,False,2.3685580790042877,2.07630585458538,2.6608103034231956,False,1.3692386448383331,1.2284096874423045,1.5100676022343618,False
deepstack7b,synthetic,color,score,cyclic,32,2.7443461418151855,2.5141478077705446,2.9745444758598265,False,0.8203541040420532,0.7579912627880041,0.8827169452961023,False,1.9239920377731323,1.6764072443683646,2.1715768311779,False,1.014424979686737,0.7860302493772692,1.242819709996205,False
deepstack7b,synthetic,relative_position,generation,direct,32,0.3125,0.16952567762788254,0.4554743223721175,False,0.234375,0.14297717892814243,0.32577282107185757,False,0.078125,-0.09985819110646971,0.2561081911064697,False,0.203125,0.052235800563305346,0.35401419943669465,False
deepstack7b,synthetic,relative_position,generation,identity,32,0.015625,-0.01624239759994328,0.04749239759994328,False,0.21875,0.12789140381751585,0.30960859618248415,False,-0.203125,-0.2930777052003761,-0.11317229479962386,False,-0.125,-0.20430788467498273,-0.04569211532501728,False
deepstack7b,synthetic,relative_position,generation,cyclic,32,0,,,True,0,,,True,0,,,True,0,,,True
deepstack7b,synthetic,relative_position,score,direct,32,0.5051974803209305,0.4644264366074785,0.5459685240343825,False,0.4080403447151184,0.37598709554172655,0.44009359388851027,False,0.09715713560581207,0.07129595418381558,0.12301831702780856,False,0.0016476958990097046,-0.026378216284391603,0.029673608082411013,False
deepstack7b,synthetic,relative_position,score,identity,32,0.37031951546669006,0.31947071739867544,0.4211683135347047,False,0.2611536979675293,0.22111026963401553,0.30119712630104306,False,0.10916581749916077,0.07165635577471025,0.1466752792236113,False,0.05368238687515259,0.01665797128432562,0.09070680246597956,False
deepstack7b,synthetic,relative_position,score,cyclic,32,-0.06691539287567139,-0.08304385368520709,-0.05078693206613569,False,-0.018238186836242676,-0.028640808551502486,-0.007835565120982864,False,-0.04867720603942871,-0.062397110382824285,-0.03495730169603314,False,-0.01006355881690979,-0.02682503382491422,0.006697916191094638,False
deepstack7b,synthetic,stripe_orientation,generation,direct,32,0,,,True,0,,,True,0,,,True,0,,,True
deepstack7b,synthetic,stripe_orientation,generation,identity,32,0,,,True,0,,,True,0,,,True,0,,,True
deepstack7b,synthetic,stripe_orientation,generation,cyclic,32,-0.03125,-0.0755844553212438,0.013084455321243797,False,0.09375,-0.0027050392437937,0.1902050392437937,False,-0.125,-0.24614479490997887,-0.0038552050900211438,False,0.015625,-0.11774730804823702,0.14899730804823702,False
deepstack7b,synthetic,stripe_orientation,score,direct,32,-0.020351454615592957,-0.03218553352777893,-0.008517375703406984,False,-0.03297990560531616,-0.04764269768752541,-0.01831711352310692,False,0.012628450989723206,0.002130854386624654,0.023126047592821757,False,0.012640580534934998,-0.0017111397834681415,0.026992300853338137,False
deepstack7b,synthetic,stripe_orientation,score,identity,32,-0.06428664922714233,-0.08085412322151096,-0.047719175232773706,False,-0.11355385184288025,-0.14819615068962586,-0.07891155299613464,False,0.049267202615737915,0.009275718567210219,0.08925868666426562,False,-0.005486905574798584,-0.026840034746254647,0.01586622359665748,False
deepstack7b,synthetic,stripe_orientation,score,cyclic,32,-0.08187192678451538,-0.09299621371315063,-0.07074763985588013,False,-0.028023630380630493,-0.07132560623068082,0.015278345469419828,False,-0.05384829640388489,-0.09760889944931767,-0.01008769335845211,False,0.017903178930282593,-8.48266250598681e-05,0.035891184485625054,False
deepstack7b,synthetic,text_reading,generation,direct,32,0.40625,0.3097949607562063,0.5027050392437937,False,0.40625,0.33476283881394125,0.47773716118605875,False,0.0,-0.11215828611048193,0.11215828611048193,False,0.015625,-0.0916057417790881,0.1228557417790881,False
deepstack7b,synthetic,text_reading,generation,identity,32,0.515625,0.3903589137532679,0.6408910862467321,False,0.328125,0.24113451704220312,0.4151154829577969,False,0.1875,0.005782807635031695,0.3692171923649683,False,-0.015625,-0.11258814656586467,0.08133814656586467,False
deepstack7b,synthetic,text_reading,generation,cyclic,32,0.578125,0.5116233170181343,0.6446266829818657,False,0.421875,0.3553733170181343,0.4883766829818657,False,0.15625,0.023246634036268587,0.2892533659637314,False,0,-0.09157685713192215,0.09157685713192215,False
deepstack7b,synthetic,text_reading,score,direct,32,1.9152227491140366,1.7087660444770356,2.1216794537510375,False,1.518772155046463,1.3421350000941037,1.6954093099988223,False,0.39645059406757355,0.3496255652480218,0.4432756228871253,False,-0.05914248526096344,-0.09694276292775356,-0.021342207594173324,False
deepstack7b,synthetic,text_reading,score,identity,32,2.523735076189041,2.3539273494250352,2.693542802953047,False,2.217954933643341,2.0661424943279973,2.369767372958685,False,0.3057801425457001,0.24972570027286334,0.3618345848185368,False,0.04033297300338745,0.009810932693855353,0.07085501331291955,False
deepstack7b,synthetic,text_reading,score,cyclic,32,2.8052130937576294,2.6825184201111343,2.9279077674041245,False,2.2056729197502136,2.0597075498556907,2.3516382896447365,False,0.5995401740074158,0.5434902033926603,0.6555901446221712,False,-0.0009420216083526611,-0.03083687553692486,0.028952832320219536,False
deepstack7b,natural,natural_scene_color,generation,direct,64,0.6328125,0.5518331835837209,0.7137918164162791,False,0.0390625,0.005279340541886279,0.07284565945811372,False,0.59375,0.5050852269221398,0.6824147730778602,False,-0.0390625,-0.07951631078348614,0.0013913107834861368,False
deepstack7b,natural,natural_scene_color,generation,identity,64,0.5703125,0.48450827970087834,0.6561167202991217,False,0.015625,-0.02870738653893011,0.05995738653893011,False,0.5546875,0.4626191322237047,0.6467558677762952,False,-0.03125,-0.08038393533676172,0.017883935336761726,False
deepstack7b,natural,natural_scene_color,generation,cyclic,64,0.5703125,0.49048802797999425,0.6501369720200058,False,0.03125,-0.006482290068448818,0.06898229006844882,False,0.5390625,0.4520049435553626,0.6261200564446374,False,-0.0234375,-0.07529142765032694,0.02841642765032694,False
deepstack7b,natural,natural_scene_color,score,direct,64,3.3298042118549347,3.002897252025446,3.656711171684423,False,0.39646581560373306,0.23276631992669936,0.5601653112807667,False,2.9333383962512016,2.6074075522567037,3.2592692402456995,False,0.05501236021518707,-0.015020528092798704,0.12504524852317284,False
deepstack7b,natural,natural_scene_color,score,identity,64,3.2534706443548203,2.8839546587466076,3.622986629963033,False,0.26943010091781616,0.1378044549968909,0.40105574683874146,False,2.984040543437004,2.5979378260489825,3.3701432608250257,False,0.019572198390960693,-0.051968856430896215,0.0911132532128176,False
deepstack7b,natural,natural_scene_color,score,cyclic,64,3.258928567171097,2.8921894362793146,3.625667698062879,False,0.22824187576770782,0.08321591091772412,0.3732678406176915,False,3.030686691403389,2.640115519108215,3.421257863698563,False,0.008870407938957214,-0.06344838323665751,0.08118919911457194,False


==> anc/supplementary_data/fixed_contrast_format_pairs.csv <==
model,material,task,kind,metric,invalid_policy,contrast,n,difference,difference_ci_low,difference_ci_high,difference_se_zero
deepstack7b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-direct,32,-0.046875,-0.10026075368500084,0.006510753685000849,False
deepstack7b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-direct,32,0.09375,-0.002705039243795504,0.1902050392437955,False
deepstack7b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,identity-direct,32,-0.078125,-0.14462668298186693,-0.011623317018133059,False
deepstack7b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,identity-direct,32,-0.078125,-0.14462668298186693,-0.011623317018133059,False
deepstack7b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-identity,32,0.03125,-0.05960859618248586,0.12210859618248586,False
deepstack7b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-identity,32,0.171875,0.04556718200209528,0.2981828179979047,False
ibm4b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-direct,32,0.359375,0.2770274040801527,0.4417225959198473,False
ibm4b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-direct,32,0.171875,0.06342914020668457,0.28032085979331545,False
ibm4b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,identity-direct,32,-0.0625,-0.12307239745499057,-0.001927602545009434,False
ibm4b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,identity-direct,32,-0.046875,-0.10026075368500084,0.006510753685000849,False
ibm4b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-identity,32,0.421875,0.3553733170181331,0.4883766829818669,False
ibm4b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-identity,32,0.21875,0.10717740084889825,0.33032259915110174,False
qwen32b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-direct,32,0.296875,0.20692229479962218,0.3868277052003778,False
qwen32b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-direct,32,0.296875,0.20692229479962218,0.3868277052003778,False
qwen32b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,identity-direct,32,0,,,True
qwen32b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,identity-direct,32,0,,,True
qwen32b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-identity,32,0.296875,0.20692229479962218,0.3868277052003778,False
qwen32b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-identity,32,0.296875,0.20692229479962218,0.3868277052003778,False
qwen8b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-direct,32,0.109375,0.033659503181261805,0.18509049681873818,False
qwen8b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-direct,32,0.109375,0.033659503181261805,0.18509049681873818,False
qwen8b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,identity-direct,32,0,,,True
qwen8b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,identity-direct,32,0,,,True
qwen8b,synthetic,color,generation,later_recovery,accuracy_invalid_as_incorrect,cyclic-identity,32,0.109375,0.033659503181261805,0.18509049681873818,False
qwen8b,synthetic,color,generation,recovery_quality_interaction,accuracy_invalid_as_incorrect,cyclic-identity,32,0.109375,0.033659503181261805,0.18509049681873818,False


==> anc/supplementary_data/fixed_contrast_granite_marginal.csv <==
task,kind,readout,n,native_accuracy,target_effect,target_effect_ci_low,target_effect_ci_high,target_effect_se_zero,control_effect,control_effect_ci_low,control_effect_ci_high,control_effect_se_zero,marginal,marginal_ci_low,marginal_ci_high,marginal_se_zero
color,generation,direct,32,1,0,,,True,0,,,True,0,,,True
color,generation,identity,32,1,0,,,True,0,,,True,0,,,True
color,generation,cyclic,32,0.921875,0.15625,0.0713559813356579,0.2411440186643421,False,0,,,True,0.15625,0.0713559813356579,0.2411440186643421,False
color,score,direct,32,1,0.4347164034843445,0.37940309274350453,0.49002971422518443,False,-0.014413803815841675,-0.03854058008762269,0.009712972455939346,False,0.44913020730018616,0.39143930821408845,0.5068211063862839,False
color,score,identity,32,1,0.3097873628139496,0.27376956926382046,0.3458051563640787,False,-0.013157486915588379,-0.05177061383320769,0.025455640002030933,False,0.32294484972953796,0.25789814691875446,0.38799155254032147,False
color,score,cyclic,32,0.921875,0.4498470723628998,0.3610276517021161,0.5386664930236835,False,-0.04809221625328064,-0.07171616469650005,-0.024468267810061232,False,0.4979392886161804,0.4026034022267589,0.5932751750056019,False
relative_position,generation,direct,32,0.921875,0.09375,0.02226283881394127,0.16523716118605875,False,0,,,True,0.09375,0.02226283881394127,0.16523716118605875,False
relative_position,generation,identity,32,0.828125,0.015625,-0.01624239759994328,0.04749239759994328,False,0.015625,-0.01624239759994328,0.04749239759994328,False,0.0,-0.045788428565961076,0.045788428565961076,False
relative_position,generation,cyclic,32,0.984375,0,,,True,0,,,True,0,,,True
relative_position,score,direct,32,0.921875,0.17558258771896362,0.14179245506649585,0.2093727203714314,False,0.06631213426589966,0.04214475431394907,0.09047951421785025,False,0.10927045345306396,0.07321656676271499,0.14532434014341294,False
relative_position,score,identity,32,0.828125,0.07404789328575134,0.05902484230384537,0.08907094426765731,False,0.004932194948196411,-0.007407071672708336,0.017271461569101157,False,0.06911569833755493,0.04998747527071502,0.08824392140439484,False
relative_position,score,cyclic,32,0.984375,0.027436107397079468,0.01724273900508083,0.037629475789078104,False,0.004631310701370239,-0.003982260939690032,0.01324488234243051,False,0.02280479669570923,0.010849576577239239,0.034760016814179215,False
stripe_orientation,generation,direct,32,0.515625,0,,,True,0,,,True,0,,,True
stripe_orientation,generation,identity,32,1,0.265625,0.15361284852631601,0.377637151473684,False,0,,,True,0.265625,0.15361284852631601,0.377637151473684,False
stripe_orientation,generation,cyclic,32,0.65625,0.0625,0.0019276025450105719,0.12307239745498944,False,0.03125,-0.013084455321243797,0.0755844553212438,False,0.03125,-0.04722741273584141,0.10972741273584141,False
stripe_orientation,score,direct,32,0.515625,0.682286262512207,0.6328034336134948,0.7317690914109193,False,0.08284991979598999,0.068829015589696,0.09687082400228399,False,0.599436342716217,0.5535047294395137,0.6453679559929204,False
stripe_orientation,score,identity,32,1,0.6052220165729523,0.5625288906371789,0.6479151425087256,False,0.0564211905002594,0.04438977664848108,0.06845260435203772,False,0.5488008260726929,0.5015131646190802,0.5960884875263055,False
stripe_orientation,score,cyclic,32,0.65625,0.5759757161140442,0.5280675783694767,0.6238838538586117,False,0.0615251362323761,0.045273895839454396,0.0777763766252978,False,0.5144505798816681,0.4731494331936951,0.555751726569641,False
text_reading,generation,direct,25,0.890625,0,,,True,0,,,True,0,,,True
text_reading,generation,identity,32,1,0,,,True,0,,,True,0,,,True
text_reading,generation,cyclic,32,0.609375,0.015625,-0.01624239759994328,0.04749239759994328,False,0,,,True,0.015625,-0.01624239759994328,0.04749239759994328,False
text_reading,score,direct,32,1,0.03489616513252258,0.021878511263665187,0.047913819001379976,False,0.0032211244106292725,-0.00596964043676243,0.012411889258020975,False,0.03167504072189331,0.019052550547426193,0.04429753089636043,False
text_reading,score,identity,32,1,-0.003244161605834961,-0.014830600076361557,0.008342276864691635,False,-0.001677483320236206,-0.013304428930665408,0.009949462290192996,False,-0.0015666782855987549,-0.014234638805398932,0.011101282234201423,False
text_reading,score,cyclic,32,0.625,-0.008972764015197754,-0.014773708599877294,-0.003171819430518215,False,-0.008904427289962769,-0.015781986889949817,-0.0020268676899757206,False,-6.833672523498535e-05,-0.008268905528732854,0.008132232078262884,False


==> anc/supplementary_data/fixed_contrast_recovery.csv <==
model,material,task,kind,readout,cc,cd,dc,dd,g_d,g_d_ci_low,g_d_ci_high,g_d_se_zero,i_rec,i_rec_ci_low,i_rec_ci_high,i_rec_se_zero
qwen8b,synthetic,color,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,color,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,color,generation,cyclic,1,1,0.59375,0.484375,0.109375,0.03365950318126322,0.1850904968187368,False,0.109375,0.03365950318126322,0.1850904968187368,False
qwen8b,synthetic,color,score,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,color,score,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,color,score,cyclic,1,1,0.59375,0.484375,0.109375,0.03365950318126322,0.1850904968187368,False,0.109375,0.03365950318126322,0.1850904968187368,False
qwen8b,synthetic,relative_position,generation,direct,0.984375,1,0.984375,0.953125,0.03125,-0.03248479519988656,0.09498479519988656,False,0.046875,-0.02345720376936583,0.11720720376936583,False
qwen8b,synthetic,relative_position,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,relative_position,generation,cyclic,0.90625,0.984375,0.8125,0.765625,0.046875,-0.04872719279982983,0.14247719279982984,False,0.125,0.0038552050900211438,0.24614479490997887,False
qwen8b,synthetic,relative_position,score,direct,0.984375,1,0.984375,0.953125,0.03125,-0.03248479519988656,0.09498479519988656,False,0.046875,-0.02345720376936583,0.11720720376936583,False
qwen8b,synthetic,relative_position,score,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,relative_position,score,cyclic,0.890625,0.9375,0.8125,0.765625,0.046875,-0.04872719279982983,0.14247719279982984,False,0.09375,-0.031123196351907897,0.2186231963519079,False
qwen8b,synthetic,stripe_orientation,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,stripe_orientation,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,stripe_orientation,generation,cyclic,0.6875,0.640625,0.703125,0.6875,0.015625,-0.05654626444003258,0.08779626444003258,False,-0.03125,-0.12210859618248415,0.05960859618248415,False
qwen8b,synthetic,stripe_orientation,score,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,stripe_orientation,score,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,stripe_orientation,score,cyclic,0.671875,0.640625,0.71875,0.6875,0.03125,-0.03248479519988656,0.09498479519988656,False,0.0,-0.07930788467498272,0.07930788467498272,False
qwen8b,synthetic,text_reading,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,text_reading,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,text_reading,generation,cyclic,0.90625,0.90625,0.9375,1,-0.0625,-0.12307239745498944,-0.0019276025450105719,False,-0.0625,-0.13843151864664194,0.013431518646641924,False
qwen8b,synthetic,text_reading,score,direct,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,text_reading,score,identity,1,1,1,1,0,,,True,0,,,True
qwen8b,synthetic,text_reading,score,cyclic,0.90625,0.90625,0.90625,1,-0.09375,-0.16523716118605875,-0.02226283881394127,False,-0.09375,-0.16523716118605875,-0.02226283881394127,False
qwen8b,natural,natural_scene_color,generation,direct,0.9140625,0.91796875,0.921875,0.90234375,0.01953125,-0.0035540253440361803,0.04261652534403618,False,0.0234375,-0.0007325600133069182,0.04760756001330692,False
qwen8b,natural,natural_scene_color,generation,identity,0.859375,0.88671875,0.85546875,0.84375,0.01171875,-0.008887146758560519,0.03232464675856052,False,0.0390625,0.005279340541886279,0.07284565945811372,False
qwen8b,natural,natural_scene_color,generation,cyclic,0.91796875,0.92578125,0.87890625,0.8828125,-0.00390625,-0.02998200680474682,0.02216950680474682,False,0.00390625,-0.02216950680474682,0.02998200680474682,False
qwen8b,natural,natural_scene_color,score,direct,0.91796875,0.921875,0.92578125,0.90625,0.01953125,-0.0035540253440361803,0.04261652534403618,False,0.0234375,-0.0007325600133069182,0.04760756001330692,False
qwen8b,natural,natural_scene_color,score,identity,0.86328125,0.88671875,0.859375,0.84765625,0.01171875,-0.008887146758560519,0.03232464675856052,False,0.03515625,-0.0015232008049301457,0.07183570080493015,False
qwen8b,natural,natural_scene_color,score,cyclic,0.91796875,0.92578125,0.87890625,0.8828125,-0.00390625,-0.03225668789650771,0.024444187896507704,False,0.00390625,-0.024444187896507704,0.03225668789650771,False
qwen32b,synthetic,color,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,color,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,color,generation,cyclic,1,1,1,0.703125,0.296875,0.20692229479962387,0.3868277052003761,False,0.296875,0.20692229479962387,0.3868277052003761,False
qwen32b,synthetic,color,score,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,color,score,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,color,score,cyclic,1,1,1,0.703125,0.296875,0.20692229479962387,0.3868277052003761,False,0.296875,0.20692229479962387,0.3868277052003761,False
qwen32b,synthetic,relative_position,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,relative_position,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,relative_position,generation,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,relative_position,score,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,relative_position,score,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,relative_position,score,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,generation,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,score,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,score,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,stripe_orientation,score,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,generation,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,generation,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,generation,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,score,direct,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,score,identity,1,1,1,1,0,,,True,0,,,True
qwen32b,synthetic,text_reading,score,cyclic,1,1,1,1,0,,,True,0,,,True
qwen32b,natural,natural_scene_color,generation,direct,0.9296875,0.93359375,0.90625,0.91015625,-0.00390625,-0.021471510743580773,0.013659010743580773,False,0.0,-0.022253290631584367,0.022253290631584367,False
qwen32b,natural,natural_scene_color,generation,identity,0.87890625,0.9140625,0.875,0.87890625,-0.00390625,-0.027488931292780513,0.019676431292780513,False,0.03125,-0.0011894667936950057,0.063689466793695,False
qwen32b,natural,natural_scene_color,generation,cyclic,0.93359375,0.9296875,0.890625,0.890625,0.0,-0.024879935287640934,0.024879935287640934,False,-0.00390625,-0.03818676978710447,0.030374269787104467,False
qwen32b,natural,natural_scene_color,score,direct,0.9296875,0.93359375,0.91796875,0.91796875,0.0,-0.011126645315792183,0.011126645315792183,False,0.00390625,-0.013659010743580773,0.021471510743580773,False
qwen32b,natural,natural_scene_color,score,identity,0.875,0.9140625,0.875,0.875,0.0,-0.019271915004750315,0.019271915004750315,False,0.0390625,0.011315515388658569,0.06680948461134142,False
qwen32b,natural,natural_scene_color,score,cyclic,0.93359375,0.9296875,0.890625,0.890625,0.0,-0.024879935287640934,0.024879935287640934,False,-0.00390625,-0.03818676978710447,0.030374269787104467,False
ibm4b,synthetic,color,generation,direct,1,0.984375,1,0.9375,0.0625,0.0019276025450105719,0.12307239745498944,False,0.046875,-0.00651075368499985,0.10026075368499984,False
ibm4b,synthetic,color,generation,identity,1,1,1,1,0,,,True,0,,,True
ibm4b,synthetic,color,generation,cyclic,0.921875,0.71875,0.921875,0.5,0.421875,0.3553733170181343,0.4883766829818657,False,0.21875,0.10717740084890034,0.3303225991510996,False
ibm4b,synthetic,color,score,direct,1,0.984375,1,0.9375,0.0625,0.0019276025450105719,0.12307239745498944,False,0.046875,-0.00651075368499985,0.10026075368499984,False
ibm4b,synthetic,color,score,identity,1,1,1,1,0,,,True,0,,,True
ibm4b,synthetic,color,score,cyclic,0.921875,0.734375,0.921875,0.515625,0.40625,0.33476283881394125,0.47773716118605875,False,0.21875,0.1170058862105928,0.3204941137894072,False
ibm4b,synthetic,relative_position,generation,direct,0.921875,0.921875,0.96875,0.875,0.09375,0.02226283881394127,0.16523716118605875,False,0.09375,-0.0027050392437937,0.1902050392437937,False
ibm4b,synthetic,relative_position,generation,identity,0.828125,0.921875,0.796875,0.890625,-0.09375,-0.1902050392437937,0.0027050392437937,False,0.0,-0.12114479490997886,0.12114479490997886,False
ibm4b,synthetic,relative_position,generation,cyclic,0.984375,1,1,0.953125,0.046875,-0.00651075368499985,0.10026075368499984,False,0.0625,0.0019276025450105719,0.12307239745498944,False
ibm4b,synthetic,relative_position,score,direct,0.921875,0.921875,0.96875,0.875,0.09375,0.02226283881394127,0.16523716118605875,False,0.09375,-0.0027050392437937,0.1902050392437937,False
ibm4b,synthetic,relative_position,score,identity,0.828125,0.921875,0.796875,0.890625,-0.09375,-0.1902050392437937,0.0027050392437937,False,0.0,-0.12114479490997886,0.12114479490997886,False
ibm4b,synthetic,relative_position,score,cyclic,0.984375,1,1,0.9375,0.0625,0.0019276025450105719,0.12307239745498944,False,0.078125,-0.002615659087975522,0.1588656590879755,False
ibm4b,synthetic,stripe_orientation,generation,direct,0.515625,0.5,0.53125,0.5,0.03125,-0.013084455321243797,0.0755844553212438,False,0.015625,-0.04016129957554983,0.07141129957554983,False
ibm4b,synthetic,stripe_orientation,generation,identity,1,1,1,1,0,,,True,0,,,True
ibm4b,synthetic,stripe_orientation,generation,cyclic,0.65625,0.5,0.578125,0.5,0.078125,0.011623317018134294,0.1446266829818657,False,-0.078125,-0.17094544074718027,0.01469544074718028,False
ibm4b,synthetic,stripe_orientation,score,direct,0.515625,0.5,0.515625,0.5,0.015625,-0.01624239759994328,0.04749239759994328,False,0.0,-0.045788428565961076,0.045788428565961076,False
ibm4b,synthetic,stripe_orientation,score,identity,1,1,1,1,0,,,True,0,,,True
ibm4b,synthetic,stripe_orientation,score,cyclic,0.65625,0.5,0.609375,0.5,0.109375,0.03365950318126322,0.1850904968187368,False,-0.046875,-0.13079876944344027,0.03704876944344025,False
ibm4b,synthetic,text_reading,generation,direct,0.890625,0.765625,0.875,0.703125,0.171875,0.07356973912464876,0.27018026087535124,False,0.046875,-0.05912669554623151,0.1528766955462315,False
ibm4b,synthetic,text_reading,generation,identity,1,0.921875,1,0.84375,0.15625,0.0713559813356579,0.2411440186643421,False,0.078125,-0.002615659087975522,0.1588656590879755,False
ibm4b,synthetic,text_reading,generation,cyclic,0.609375,0.90625,0.65625,0.875,-0.21875,-0.3204941137894072,-0.1170058862105928,False,0.078125,-0.01469544074718028,0.17094544074718027,False
ibm4b,synthetic,text_reading,score,direct,1,0.890625,0.984375,0.828125,0.15625,0.0597949607562063,0.2527050392437937,False,0.046875,-0.04872719279982983,0.14247719279982984,False
ibm4b,synthetic,text_reading,score,identity,1,0.921875,1,0.828125,0.171875,0.08488451704220314,0.2588654829577969,False,0.09375,0.008855981335657903,0.1786440186643421,False
ibm4b,synthetic,text_reading,score,cyclic,0.625,0.890625,0.65625,0.859375,-0.203125,-0.3139611383031095,-0.0922888616968905,False,0.0625,-0.026168910642487594,0.1511689106424876,False
ibm4b,natural,natural_scene_color,generation,direct,0.95703125,0.91796875,0.921875,0.875,0.046875,0.01770068985586547,0.07604931014413453,False,0.0078125,-0.025509434277236648,0.04113443427723665,False
ibm4b,natural,natural_scene_color,generation,identity,0.87109375,0.859375,0.859375,0.8515625,0.0078125,-0.021560052357764183,0.03718505235776418,False,-0.00390625,-0.03818676978710447,0.030374269787104467,False
ibm4b,natural,natural_scene_color,generation,cyclic,0.72265625,0.70703125,0.68359375,0.6796875,0.00390625,-0.038451337476050396,0.046263837476050396,False,-0.01171875,-0.053984901670601576,0.030547401670601576,False
ibm4b,natural,natural_scene_color,score,direct,0.90625,0.91015625,0.890625,0.87109375,0.01953125,-0.008406795917294308,0.047469295917294305,False,0.0234375,-0.011249716391115314,0.058124716391115314,False
ibm4b,natural,natural_scene_color,score,identity,0.87109375,0.86328125,0.85546875,0.8515625,0.00390625,-0.026549448397954697,0.0343619483979547,False,-0.00390625,-0.03818676978710447,0.030374269787104467,False
ibm4b,natural,natural_scene_color,score,cyclic,0.72265625,0.7109375,0.68359375,0.6796875,0.00390625,-0.038451337476050396,0.046263837476050396,False,-0.0078125,-0.05086089973654211,0.03523589973654211,False
deepstack7b,synthetic,color,generation,direct,1,1,1,0.84375,0.15625,0.0713559813356579,0.2411440186643421,False,0.15625,0.0713559813356579,0.2411440186643421,False
deepstack7b,synthetic,color,generation,identity,1,1,1,0.921875,0.078125,0.011623317018134294,0.1446266829818657,False,0.078125,0.011623317018134294,0.1446266829818657,False
deepstack7b,synthetic,color,generation,cyclic,0.828125,0.96875,0.953125,0.84375,0.109375,-0.0002725126490724372,0.21902251264907244,False,0.25,0.1126347143021168,0.3873652856978832,False
deepstack7b,synthetic,color,score,direct,0.984375,1,0.984375,0.84375,0.140625,0.04640341678087595,0.23484658321912405,False,0.15625,0.0713559813356579,0.2411440186643421,False
deepstack7b,synthetic,color,score,identity,1,1,1,0.921875,0.078125,0.011623317018134294,0.1446266829818657,False,0.078125,0.011623317018134294,0.1446266829818657,False
deepstack7b,synthetic,color,score,cyclic,0.828125,0.96875,0.953125,0.84375,0.109375,-0.0002725126490724372,0.21902251264907244,False,0.25,0.1126347143021168,0.3873652856978832,False
deepstack7b,synthetic,relative_position,generation,direct,0.53125,0.671875,0.59375,0.625,-0.03125,-0.1329941137894072,0.0704941137894072,False,0.109375,0.009745702905278,0.209004297094722,False
deepstack7b,synthetic,relative_position,generation,identity,0.5,0.671875,0.5,0.625,-0.125,-0.20430788467498273,-0.04569211532501728,False,0.046875,-0.04872719279982983,0.14247719279982984,False
deepstack7b,synthetic,relative_position,generation,cyclic,0.5,0.5,0.5,0.5,0,,,True,0,,,True
deepstack7b,synthetic,relative_position,score,direct,0.5,0.5,0.5,0.5,0,,,True,0,,,True
deepstack7b,synthetic,relative_position,score,identity,0.5,0.671875,0.515625,0.625,-0.109375,-0.1850904968187368,-0.03365950318126322,False,0.0625,-0.03729356645127767,0.16229356645127768,False
deepstack7b,synthetic,relative_position,score,cyclic,0.5,0.5,0.5,0.5,0,,,True,0,,,True
deepstack7b,synthetic,stripe_orientation,generation,direct,0.5,0.5,0.5,0.421875,0.078125,0.011623317018134294,0.1446266829818657,False,0.078125,0.011623317018134294,0.1446266829818657,False
deepstack7b,synthetic,stripe_orientation,generation,identity,0.5,0.5,0.5,0.5,0,,,True,0,,,True
deepstack7b,synthetic,stripe_orientation,generation,cyclic,0.453125,0.5,0.4375,0.5,-0.0625,-0.12307239745498944,-0.0019276025450105719,False,-0.015625,-0.08779626444003258,0.05654626444003258,False
deepstack7b,synthetic,stripe_orientation,score,direct,0.25,0.421875,0.46875,0.515625,-0.046875,-0.10026075368499984,0.00651075368499985,False,0.125,0.012841713889518075,0.23715828611048193,False
deepstack7b,synthetic,stripe_orientation,score,identity,0.5,0.5,0.5,0.5,0,,,True,0,,,True
deepstack7b,synthetic,stripe_orientation,score,cyclic,0.453125,0.5,0.4375,0.5,-0.0625,-0.12307239745498944,-0.0019276025450105719,False,-0.015625,-0.08779626444003258,0.05654626444003258,False
deepstack7b,synthetic,text_reading,generation,direct,0.5,0.53125,0.53125,0.515625,0.015625,-0.01624239759994328,0.04749239759994328,False,0.046875,-0.00651075368499985,0.10026075368499984,False
deepstack7b,synthetic,text_reading,generation,identity,0.625,0.625,0.625,0.671875,-0.046875,-0.10026075368499984,0.00651075368499985,False,-0.046875,-0.10026075368499984,0.00651075368499985,False
deepstack7b,synthetic,text_reading,generation,cyclic,0.578125,0.515625,0.578125,0.53125,0.046875,-0.03704876944344025,0.13079876944344027,False,-0.015625,-0.07141129957554983,0.04016129957554983,False
deepstack7b,synthetic,text_reading,score,direct,0.5,0.546875,0.53125,0.53125,0,,,True,0.046875,-0.00651075368499985,0.10026075368499984,False
deepstack7b,synthetic,text_reading,score,identity,0.625,0.625,0.625,0.671875,-0.046875,-0.10026075368499984,0.00651075368499985,False,-0.046875,-0.10026075368499984,0.00651075368499985,False
deepstack7b,synthetic,text_reading,score,cyclic,0.578125,0.515625,0.578125,0.53125,0.046875,-0.03704876944344025,0.13079876944344027,False,-0.015625,-0.07141129957554983,0.04016129957554983,False
deepstack7b,natural,natural_scene_color,generation,direct,0.921875,0.921875,0.9140625,0.91015625,0.00390625,-0.024444187896507704,0.03225668789650771,False,0.00390625,-0.016886552143372112,0.024699052143372112,False
deepstack7b,natural,natural_scene_color,generation,identity,0.875,0.86328125,0.8671875,0.86328125,0.00390625,-0.028518305523408803,0.0363308055234088,False,-0.0078125,-0.03499603538497445,0.019371035384974453,False
deepstack7b,natural,natural_scene_color,generation,cyclic,0.89453125,0.8984375,0.89453125,0.90625,-0.01171875,-0.044023767584605265,0.020586267584605265,False,-0.0078125,-0.029978693269465055,0.014353693269465055,False
deepstack7b,natural,natural_scene_color,score,direct,0.8828125,0.890625,0.88671875,0.8828125,0.00390625,-0.02216950680474682,0.02998200680474682,False,0.01171875,-0.0015853286700009614,0.02502282867000096,False
deepstack7b,natural,natural_scene_color,score,identity,0.875,0.86328125,0.87109375,0.86328125,0.0078125,-0.023596878662957316,0.039221878662957316,False,-0.00390625,-0.03225668789650771,0.024444187896507704,False
deepstack7b,natural,natural_scene_color,score,cyclic,0.89453125,0.8984375,0.89453125,0.90625,-0.01171875,-0.044023767584605265,0.020586267584605265,False,-0.0078125,-0.029978693269465055,0.014353693269465055,False

